Chern-Simons-Matter Theories at Large Baryon Number

We study $SU(2)$ Chern-Simons theories at level $k$ coupled to a scalar on $T^2\times \mathbb{R}$ at large baryon number. We find a homogeneous but anisotropic ground state configuration for any values of $k$ on the IR fixed-point of those models. This classical analysis is valid as long as we take the baryon number large. As a corollary, by comparing the symmetry breaking pattern at large chemical potential, we find that the theory does not reduce to the singlet sector of the $O(4)$ Wilson-Fisher fixed-point at large-$k$, as expected from general grounds. This paper will be one primitive step towards quantitative analysis of Chern-Simons-matter dualities using the large charge expansion.

==> Chern-Simons-Matter Theories at Large Global Charge (1)/solution_correct.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87314,       2361]
NotebookOptionsPosition[     80709,       2251]
NotebookOutlinePosition[     81123,       2268]
CellTagsIndexPosition[     81080,       2265]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Definitions of T^(a)", "Text",
 CellChangeTimes->{{3.7598954715918674`*^9, 
  3.759895482245122*^9}},ExpressionUUID->"e3902a66-9888-4e6b-bb77-\
91554254df51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718029126406`*^9, 3.7597718434169917`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597718441342983`*^9, 3.759821539400388*^9, 3.759889924412165*^9, {
   3.7598909852678776`*^9, 3.7598909916841865`*^9}, 3.759891076539897*^9, 
   3.7598982390725727`*^9, 3.7606162295652723`*^9, 3.7646612792148743`*^9, 
   3.764661608880104*^9, 3.7646885212536507`*^9, 3.76476804071121*^9, 
   3.836418283889144*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"dfb2f59d-b556-4e70-b8ab-c08ff691e07e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718610163374`*^9, 3.7597718647455516`*^9}, {
  3.759771909537417*^9, 3.7597719099376774`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759771912067844*^9, 3.7598215395012608`*^9, 3.759889924592688*^9, {
   3.7598909854435406`*^9, 3.7598909918287983`*^9}, 3.759891077671403*^9, 
   3.759898239163266*^9, 3.760616229748781*^9, 3.764661279281701*^9, 
   3.7646616089638834`*^9, 3.7646885213503933`*^9, 3.7647680408588247`*^9, 
   3.8364182841584597`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"be5ba1ac-2227-4889-8e72-1057ed62bec1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597719198083925`*^9, 3.7597719293212714`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719298832855`*^9, 3.759821539579343*^9, 3.7598899246106405`*^9, {
   3.759890985461398*^9, 3.7598909918437915`*^9}, 3.759891077875821*^9, 
   3.759898239180972*^9, 3.760616229766732*^9, 3.764661279300647*^9, 
   3.7646616089828296`*^9, 3.764688521363396*^9, 3.764768040879759*^9, 
   3.836418284251581*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f0abb87c-0105-4fd8-819f-5dfec85c262b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.759771941378761*^9, 3.7597719673763266`*^9}, {
  3.759772100418557*^9, 3.759772101464444*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719678260713`*^9, 3.759772102139351*^9, 3.759821539663062*^9, 
   3.7598899246315794`*^9, {3.759890985480349*^9, 3.7598909918617105`*^9}, 
   3.759891077897762*^9, 3.759898239197471*^9, 3.760616229782691*^9, 
   3.7646612793215914`*^9, 3.7646616090067673`*^9, 3.764688521377323*^9, 
   3.7647680408957405`*^9, 3.8364182843453293`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"68ba68db-ed48-4238-9afc-6624c0cca911"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["id"], "Input",
 CellChangeTimes->{{3.7597721098020597`*^9, 3.759772110008443*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759772110476286*^9, 3.759821539762431*^9, 3.75988992464554*^9, {
   3.7598909855012913`*^9, 3.7598909918839974`*^9}, 3.7598910779167113`*^9, 
   3.759898239213368*^9, 3.7606162297976503`*^9, 3.7646612793415375`*^9, 
   3.764661609025715*^9, 3.764688521388291*^9, 3.764768040909678*^9, 
   3.836418284435181*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"3d646414-f4b8-4875-9282-910ba640b9ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.764768082956587*^9, 3.7647680989378967`*^9}, {
  3.764768142828343*^9, 3.7647681467579308`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.764768169587084*^9, 3.8364182845241427`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"555461a0-8076-4fea-b43a-423c8351a253"]
}, Open  ]],

Cell["Defining phi", "Text",
 CellChangeTimes->{{3.7598954868647275`*^9, 
  3.75989549832775*^9}},ExpressionUUID->"b10878f8-e98f-41d9-95ba-\
b1c4337b098f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"i", " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597719783386974`*^9, 3.7597720429923563`*^9}, {
  3.759821509888595*^9, 3.7598215127342176`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7598215160143433`*^9, 3.759821539846613*^9}, 
   3.7598899246666164`*^9, {3.759890985521263*^9, 3.759890991899955*^9}, 
   3.759891077942642*^9, 3.7598982392293267`*^9, 3.7606162298156023`*^9, 
   3.764661279360487*^9, 3.764661609045661*^9, 3.764688521402253*^9, 
   3.764768040925637*^9, 3.836418284617236*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"64fc74ab-2d1a-45a7-9347-ea3e1c293a5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phibar", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597720566822777`*^9, 3.759772070736128*^9}, {
  3.759821523520072*^9, 3.759821523912161*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7598215325519457`*^9, 3.759821539929675*^9}, 
   3.7598899246844425`*^9, {3.759890985541185*^9, 3.759890991926848*^9}, 
   3.7598910782674284`*^9, 3.759898239244321*^9, 3.760616229837544*^9, 
   3.7646612793824296`*^9, 3.764661609065609*^9, 3.7646885214162154`*^9, 
   3.764768040939598*^9, 3.8364182847116385`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"40b65959-9431-462c-a473-046d630c4973"]
}, Open  ]],

Cell["Definitions of currents", "Text",
 CellChangeTimes->{{3.7598955023589687`*^9, 
  3.7598955086848516`*^9}},ExpressionUUID->"f4bdb04e-843a-41d8-a450-\
640621fbd03b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J03", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598904693547926`*^9, 3.759890494537569*^9}, {
  3.7598907685484824`*^9, 3.759890785409255*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J13", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597723804799147`*^9, 3.759772387312083*^9}, {
   3.759890509730389*^9, 3.759890514952754*^9}, 3.7598907984043884`*^9, {
   3.759891016545413*^9, 3.7598910211283417`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J23", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598902660002584`*^9, 3.759890270248533*^9}, {
   3.7598905196350465`*^9, 3.759890546354082*^9}, 3.7598908003228703`*^9, {
   3.759891026530079*^9, 3.7598910267450943`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J01", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597725153203363`*^9, 3.7597725164166346`*^9}, {
   3.759890552170483*^9, 3.7598905640088563`*^9}, 3.7598908015957985`*^9, {
   3.759891029441186*^9, 3.7598910300808554`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J11", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772676928334*^9, 3.759772700537757*^9}, {
   3.759890567355432*^9, 3.7598905751299715`*^9}, 3.7598908034599247`*^9, {
   3.759891032506024*^9, 3.7598910331205444`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J21", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906208251143`*^9, 3.759890638016657*^9}, 
   3.7598908052034454`*^9, {3.7598910371209407`*^9, 3.7598910378165026`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J02", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.75977277300832*^9, 3.759772773289542*^9}, {
   3.7598905782499895`*^9, 3.7598906050651207`*^9}, 3.7598908064191937`*^9, {
   3.75989104033657*^9, 3.759891041072587*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J12", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772825927412*^9, 3.759772846039477*^9}, {
   3.759890648906679*^9, 3.7598906623373575`*^9}, 3.7598908082669396`*^9, {
   3.759891043017502*^9, 3.7598910436248784`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J22", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906712170143`*^9, 3.7598906801446233`*^9}, 
   3.759890809587204*^9, {3.7598909358162594`*^9, 3.7598909379848304`*^9}, {
   3.759891045618416*^9, 3.75989104608149*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],

Cell["Solving the Gauss constraint", "Text",
 CellChangeTimes->{{3.7598955129474883`*^9, 
  3.7598955233647876`*^9}},ExpressionUUID->"bfce1e17-54cc-4857-bcab-\
2547bb13be46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A11", "*", "A22"}], "-", 
           RowBox[{"A12", "*", "A21"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J03", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A21", "*", "A02"}], "-", 
           RowBox[{"A22", "*", "A01"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J13", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A01", "*", "A12"}], "-", 
           RowBox[{"A02", "*", "A11"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J23", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A12", "*", "A23"}], "-", 
           RowBox[{"A13", "*", "A22"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J01", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A22", "*", "A03"}], "-", 
           RowBox[{"A23", "*", "A02"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J11", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A02", "*", "A13"}], "-", 
           RowBox[{"A03", "*", "A12"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J21", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A13", "*", "A21"}], "-", 
           RowBox[{"A11", "*", "A23"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J02", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A23", "*", "A01"}], "-", 
           RowBox[{"A21", "*", "A03"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J12", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A03", "*", "A11"}], "-", 
           RowBox[{"A01", "*", "A13"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J22", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", ",", 
       "A21", ",", "A22", ",", "A23"}], "}"}]}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.759772955769312*^9, 3.7597733218092318`*^9}, {
   3.759890690091078*^9, 3.7598907326100435`*^9}, {3.7598908148284435`*^9, 
   3.7598908925705795`*^9}, {3.7598911468138123`*^9, 
   3.7598911791614757`*^9}, {3.759891385346901*^9, 3.7598915082811437`*^9}, 
   3.7598955843666725`*^9, {3.7599310813966446`*^9, 3.7599310892125807`*^9}, {
   3.7646613557437773`*^9, 3.7646613868527966`*^9}, {3.764681890846936*^9, 
   3.764681901922305*^9}, {3.764682251655208*^9, 3.764682255313424*^9}, 
   3.7646878124314804`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"\:65b9\:7a0b\:5f0f\:306f\:3059\:3079\:3066\:306e\\\"solve\\\"\:5909\
\:6570\:306b\:5bfe\:3057\:3066\:306f\:89e3\:3092\:4e0e\:3048\:306a\:3044\:53ef\
\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 2, 18, 1, 
   16658466289073037360, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7598982398381023`*^9, 3.7606162305406632`*^9, 3.7646612799688597`*^9, {
   3.764661359931566*^9, 3.7646613872307835`*^9}, 3.764661609333891*^9, {
   3.764681891277729*^9, 3.764681902265337*^9}, 3.764682257835677*^9, 
   3.7646878174349365`*^9, 3.7646885216877937`*^9, 3.7647680412789474`*^9, 
   3.8364182852861905`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[18]:=",ExpressionUUID->"fd71f181-6046-47a2-a05b-\
053d7b2eafee"]
}, Open  ]],

Cell["\<\
The above has too many solutions. Among the solutions, let\[CloseCurlyQuote]s \
look for solutions where A_2^(1)=A_1^(2)=0.\
\>", "Text",
 CellChangeTimes->{{3.759895593822342*^9, 3.7598956414689064`*^9}, {
  3.7599310519705896`*^9, 
  3.759931052411376*^9}},ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-\
7add71c23fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A11", "*", "A22"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J03", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A22", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J13", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A11"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J23", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A22"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J01", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A22", "*", "A03"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J11", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A03", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J21", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A11", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J02", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A03"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J12", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A03", "*", "A11"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J22", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v", "^", "2"}]}], " ", 
        RowBox[{"(", 
         RowBox[{"A03", "-", 
          RowBox[{"2", "\[Omega]"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", ">", "0"}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A03", ",", "A11", ",", "A22", ",", "\[Omega]"}], "}"}], ",", 
    "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7598917697138443`*^9, 3.759891776697157*^9}, {
   3.7599310589102755`*^9, 3.7599310688678503`*^9}, {3.764661269209241*^9, 
   3.764661276579937*^9}, {3.7646615825209394`*^9, 3.764661586706298*^9}, {
   3.764680481299841*^9, 3.7646804988189287`*^9}, {3.764687503029331*^9, 
   3.764687505988969*^9}, {3.764687631875701*^9, 3.764687698302538*^9}, {
   3.7646877325425797`*^9, 3.7646877391243973`*^9}, {3.7646878255879335`*^9, 
   3.7646878350291443`*^9}, 3.7646878770140953`*^9, {3.7646882834477167`*^9, 
   3.764688292314767*^9}, {3.7646883247423987`*^9, 3.764688385312855*^9}, {
   3.7646884781590147`*^9, 3.76468849223029*^9}, {3.7646885390603805`*^9, 
   3.7646886350963316`*^9}, {3.7646886746946173`*^9, 
   3.7646887055757236`*^9}, {3.764688748132992*^9, 3.764688749119867*^9}, {
   3.7646888673282347`*^9, 3.76468887127129*^9}, 3.764689321770967*^9, {
   3.764689588135529*^9, 3.7646895947610154`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
           SqrtBox[
            RowBox[{"k", " ", "\[Rho]"}]]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
         SqrtBox[
          RowBox[{"k", " ", "\[Rho]"}]]], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.764688347334144*^9, {3.7646883821447697`*^9, 3.7646884015094495`*^9}, {
   3.764688494260475*^9, 3.7646885449925594`*^9}, {3.7646886024680047`*^9, 
   3.7646886387325215`*^9}, {3.764688702853135*^9, 3.764688706355938*^9}, 
   3.764688777416666*^9, 3.764688893691498*^9, 3.764689341089978*^9, 
   3.764689595579668*^9, 3.7647680415562053`*^9, 3.8364182856151743`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"79bc6380-e2b9-42ab-ad91-043068ed8e61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"phibar", ".", "phi"}], ")"}], "^", "2"}], "*", "phi"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7646885118995247`*^9, 3.7646885156634474`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A03", "2"]}], "+", 
      SuperscriptBox["A11", "2"], "+", 
      SuperscriptBox["A22", "2"], "+", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"4", " ", "A03", " ", "\[Omega]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7646885158389297`*^9, 3.764688521800531*^9}, 
   3.764768041593107*^9, 3.8364182857043543`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"cd769d88-e506-43e2-9eb8-75694bb562ea"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A03sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Pi]", " ", 
    RowBox[{
     RowBox[{"v", "^", "2"}], "/", 
     RowBox[{"Abs", "[", "k", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A11sol", "[", "v_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"\[Rho]", "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A22sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"\[Rho]", "/", 
       RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}], "*", 
    RowBox[{"Sign", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A01sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A02sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A12sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A13sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A21sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A23sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "+", 
    RowBox[{"\[Rho]", "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phisol", "[", "v_", "]"}], ":=", 
   RowBox[{"v", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"i", " ", 
      RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phibarsol", "[", "v_", "]"}], ":=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", 
     RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.764689941410122*^9, 3.764690119483002*^9}, {
  3.7646903089658823`*^9, 3.764690352762189*^9}, {3.7646904410639305`*^9, 
  3.764690443546023*^9}, {3.76476839125935*^9, 3.7647684385945063`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"phibarsol", "[", "v", "]"}], ".", 
       RowBox[{"phisol", "[", "v", "]"}]}], ")"}], "^", "2"}], "*", 
    RowBox[{"phisol", "[", "v", "]"}]}], "+", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "*", 
    RowBox[{"phisol", "[", "v", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764690136244231*^9, 3.764690176047557*^9}, {
  3.764690358368362*^9, 3.764690372924408*^9}, {3.836418483091196*^9, 
  3.836418494249563*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Rho]", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["v", "8"]}], "-", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Abs", "[", "k", "]"}]}]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7646901492735806`*^9, 3.7646901770345755`*^9}, 
   3.7646903740055676`*^9, 3.764690461312112*^9, 3.764768041658596*^9, 
   3.836418285811071*^9, 3.8364184950565567`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b63289b0-a2df-4d5d-a2da-c11657213063"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", "v", ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.7646902123536844`*^9, 3.764690277087731*^9}, {
   3.764690398999295*^9, 3.7646904313028116`*^9}, {3.7646904697424483`*^9, 
   3.7646904789579763`*^9}, {3.764690647879426*^9, 3.7646906626278887`*^9}, 
   3.8364185075637302`*^9, {3.8364186640823984`*^9, 3.836418666091487*^9}, 
   3.8364188494833155`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
                 RowBox[{
                   SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                  RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                  "+", 
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"8", " ", "k", " ", 
                  SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                "+", 
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
                 RowBox[{
                   SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                  RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                  "+", 
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"8", " ", "k", " ", 
                  SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                "+", 
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7646902162131786`*^9, 3.7646902255215955`*^9}, {
   3.764690258017257*^9, 3.76469027757755*^9}, 3.7646903996252327`*^9, 
   3.7646904794327955`*^9, {3.7646906566163797`*^9, 3.7646906629885926`*^9}, 
   3.7647680417044716`*^9, 3.836418285895583*^9, 3.8364185086171646`*^9, 
   3.836418668311178*^9, 3.836418850414152*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"1cf80c6a-d250-4d39-98ff-c59f7c0f711d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vfinal", "[", "\[Rho]_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"Abs", "[", "k", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
            RowBox[{"2", 
             RowBox[{"Abs", "[", "k", "]"}], 
             RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Abs", "[", "k", "]"}], 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}], ")"}]}], ")"}], 
   RowBox[{"1", "/", "4"}]]}]], "Input",
 CellChangeTimes->{{3.764691619168131*^9, 3.7646916225104833`*^9}, {
   3.7647690449199944`*^9, 3.7647690612741065`*^9}, {3.836419973393344*^9, 
   3.836420000616937*^9}, 3.8364200547765784`*^9, {3.8364200935595603`*^9, 
   3.8364201587127037`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]sol", "[", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
             RowBox[{"2", 
              RowBox[{"Abs", "[", "k", "]"}], 
              RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
          RowBox[{"2", 
           RowBox[{"Abs", "[", "k", "]"}], 
           RowBox[{"m", "^", "2"}]}]}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7646916301361313`*^9, 3.7646916563013797`*^9}, {
  3.8364201787228227`*^9, 3.836420182259349*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
    RowBox[{"Abs", "[", "k", "]"}]}], "-", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], "+", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", "k", " ", "\[Rho]", " ", 
    RowBox[{"Conjugate", "[", "k", "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Abs", "[", "k", "]"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Abs", "[", "k", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], 
     SuperscriptBox["h", "2"]]]}]]], "Output",
 CellChangeTimes->{3.7646916582150393`*^9, 3.7647680417762794`*^9, 
  3.836418286102409*^9, 3.836420184959895*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"b2721d8e-8294-491a-8b8d-68a3d4cdaae2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
     RowBox[{"Abs", "[", "k", "]"}]}], "-", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["h", "2"], " ", "k", " ", "\[Rho]", " ", 
     RowBox[{"Conjugate", "[", "k", "]"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Abs", "[", "k", "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "\[Rho]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], 
      SuperscriptBox["h", "2"]]]}]], "/.", 
  RowBox[{"h", "->"}]}]], "Input",
 CellChangeTimes->{{3.836424108255677*^9, 
  3.836424120022444*^9}},ExpressionUUID->"6f129ebd-f796-4997-a70e-\
2c0b675ae04e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]", " ", 
  RowBox[{"Abs", "[", "k", "]"}], "\[Rho]", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"1", "/", "\[Alpha]"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]"}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abs", "[", "k", "]"}], "/", "\[Rho]"}], ")"}], " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "k", "]"}], "/", "\[Rho]"}], ")"}], 
       RowBox[{"m", "^", "2"}]}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8364222221601877`*^9, 3.8364222604561863`*^9}, {
  3.836422319671983*^9, 3.836422368902877*^9}, {3.836422443496518*^9, 
  3.8364224538321867`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"c36a8101-6975-4031-9451-8b4fa685ad77"],

Cell[BoxData[
 RowBox[{"\[Alpha]", " ", "\[Rho]", " ", 
  RowBox[{"Abs", "[", "k", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Pi]"}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}], "\[Rho]"], "+", 
    SqrtBox[
     RowBox[{
      FractionBox["1", "\[Alpha]"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]"}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Abs", "[", "k", "]"}]}], "\[Rho]"]}], ")"}], "2"]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8364224618243275`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"b84c51a2-c67d-4772-86f2-f6c534cd2fe3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", ">", "0"}], " ", "&&", " ", 
    RowBox[{"m", ">", "0"}]}], ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]"}], "+", 
           RowBox[{"2", 
            RowBox[{"(", "\[Kappa]", ")"}], " ", 
            RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]"}], "+", 
        RowBox[{"2", 
         RowBox[{"(", "\[Kappa]", ")"}], 
         RowBox[{"m", "^", "2"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.836422467032967*^9, 3.836422504720828*^9}, {
  3.8364225354977026`*^9, 3.8364225946713486`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0dd926e8-ee4b-475e-91e0-7259aaf01604"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"], " ", "\[Alpha]", " ", "\[Kappa]"}]], "-", 
   FractionBox["\[Pi]", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], " ", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["\[Kappa]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["m", "6"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox["\[Kappa]", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Kappa]"], "]"}], "4"],
    SeriesData[$CellContext`\[Kappa], 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Kappa], 
   DirectedInfinity[1], {
   Rational[1, 4] $CellContext`m^(-2)/$CellContext`\[Alpha], 
    Rational[-1, 4] $CellContext`m^(-4) Pi/$CellContext`\[Alpha], 
    Rational[1, 64] $CellContext`m^(-6) $CellContext`\[Alpha]^(-2) (-1 + 
     16 Pi^2 $CellContext`\[Alpha])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8364225052621975`*^9, {3.836422572584152*^9, 3.836422594981063*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"173d5b4b-4858-45be-b823-f50a24951cae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", ">", "0"}], " ", "&&", " ", 
     RowBox[{"m", ">", "0"}], " ", "&&", " ", 
     RowBox[{"\[Rho]", ">", "0"}]}], ",", 
    RowBox[{"\[Omega]sol", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Abs", "[", "k", "]"}], "\[Rho]", "*", 
        RowBox[{"(", 
         RowBox[{"\[Rho]", "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"m", "^", "2"}], "\[Alpha]", "*", 
            RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}]}], ")"}], 
      RowBox[{"1", "/", "4"}]], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.836422701240617*^9, 3.8364227526087437`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"57850a7d-4896-497e-9be2-6a1f97a939c0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Abs", "[", "k", "]"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox[
     SuperscriptBox["\[Rho]", "2"], 
     SuperscriptBox["m", "2"]]]}]]], "Output",
 CellChangeTimes->{{3.8364227325734897`*^9, 3.8364227529057474`*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"b8e84ad0-9a89-4fe8-a569-a8db5c73c67d"]
}, Open  ]],

Cell["The other two SU(2) currents", "Text",
 CellChangeTimes->{{3.7647681973981524`*^9, 
  3.7647682058745418`*^9}},ExpressionUUID->"b9813d5f-84ac-4010-a332-\
c39838db0aa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"globalJ01", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ11", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ21", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ02", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ12", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ22", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7647682126065874`*^9, 3.764768348756976*^9}, {
  3.7647684575975533`*^9, 3.76476864564738*^9}, {3.764771952815545*^9, 
  3.764772046794465*^9}, {3.7647722358616266`*^9, 3.7647722548748817`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ01", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ11", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ21", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ02", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ12", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ22", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7647686616184807`*^9, 3.764768792322881*^9}, {
  3.7647689296981864`*^9, 3.764768964258752*^9}, {3.764769070625948*^9, 
  3.7647691409697127`*^9}, {3.764769191098621*^9, 3.764769199651978*^9}, {
  3.7647694495269084`*^9, 3.76476953070951*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228380149*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"c27a3dab-38e6-4d5c-826e-d2bc86f72826"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228385529*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"efa3e746-018b-469d-a157-7a21e27d611b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228393071*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"7023c702-9e6d-4269-8489-d3729e2add8c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228398022*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"5ac9f9a5-cdf9-4617-b739-1dd3ef955a4e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.8364202284030485`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"23c3657d-1e3c-4f57-81da-d60e10ccd6fb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.8364202284081483`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"864d9b66-1039-4943-9214-7cddae616bd0"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{1912, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (2020\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8006536f-bfe6-44a1-a08c-a0e4afdf9f4c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 164, 3, 34, "Text",ExpressionUUID->"e3902a66-9888-4e6b-bb77-91554254df51"],
Cell[CellGroupData[{
Cell[747, 27, 376, 10, 28, "Input",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],
Cell[1126, 39, 637, 15, 49, "Output",ExpressionUUID->"dfb2f59d-b556-4e70-b8ab-c08ff691e07e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1800, 59, 450, 12, 28, "Input",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],
Cell[2253, 73, 684, 16, 50, "Output",ExpressionUUID->"be5ba1ac-2227-4889-8e72-1057ed62bec1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2974, 94, 399, 11, 28, "Input",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],
Cell[3376, 107, 654, 16, 49, "Output",ExpressionUUID->"f0abb87c-0105-4fd8-819f-5dfec85c262b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4067, 128, 394, 10, 28, "Input",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],
Cell[4464, 140, 612, 13, 32, "Output",ExpressionUUID->"68ba68db-ed48-4238-9afc-6624c0cca911"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5113, 158, 174, 2, 28, "Input",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],
Cell[5290, 162, 585, 13, 32, "Output",ExpressionUUID->"3d646414-f4b8-4875-9282-910ba640b9ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5912, 180, 419, 11, 28, "Input",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],
Cell[6334, 193, 336, 9, 32, "Output",ExpressionUUID->"555461a0-8076-4fea-b43a-423c8351a253"]
}, Open  ]],
Cell[6685, 205, 155, 3, 34, "Text",ExpressionUUID->"b10878f8-e98f-41d9-95ba-b1c4337b098f"],
Cell[CellGroupData[{
Cell[6865, 212, 400, 9, 28, "Input",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],
Cell[7268, 223, 595, 12, 38, "Output",ExpressionUUID->"64fc74ab-2d1a-45a7-9347-ea3e1c293a5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7900, 240, 420, 10, 28, "Input",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],
Cell[8323, 252, 622, 13, 38, "Output",ExpressionUUID->"40b65959-9431-462c-a473-046d630c4973"]
}, Open  ]],
Cell[8960, 268, 169, 3, 34, "Text",ExpressionUUID->"f4bdb04e-843a-41d8-a450-640621fbd03b"],
Cell[9132, 273, 855, 20, 28, "Input",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],
Cell[9990, 295, 899, 21, 28, "Input",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],
Cell[10892, 318, 901, 21, 28, "Input",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],
Cell[11796, 341, 935, 21, 28, "Input",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],
Cell[12734, 364, 899, 21, 28, "Input",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],
Cell[13636, 387, 851, 20, 28, "Input",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],
Cell[14490, 409, 929, 21, 28, "Input",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],
Cell[15422, 432, 899, 21, 28, "Input",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],
Cell[16324, 455, 900, 21, 28, "Input",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],
Cell[17227, 478, 174, 3, 34, "Text",ExpressionUUID->"bfce1e17-54cc-4857-bcab-2547bb13be46"],
Cell[CellGroupData[{
Cell[17426, 485, 5801, 154, 219, "Input",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],
Cell[23230, 641, 797, 16, 21, "Message",ExpressionUUID->"fd71f181-6046-47a2-a05b-053d7b2eafee"]
}, Open  ]],
Cell[24042, 660, 326, 7, 34, "Text",ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-7add71c23fc4"],
Cell[CellGroupData[{
Cell[24393, 671, 6061, 156, 238, "Input",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],
Cell[30457, 829, 6791, 207, 244, "Output",ExpressionUUID->"79bc6380-e2b9-42ab-ad91-043068ed8e61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37285, 1041, 1800, 50, 48, "Input",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],
Cell[39088, 1093, 821, 22, 49, "Output",ExpressionUUID->"cd769d88-e506-43e2-9eb8-75694bb562ea"]
}, Open  ]],
Cell[39924, 1118, 2675, 84, 238, "Input",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],
Cell[CellGroupData[{
Cell[42624, 1206, 2477, 68, 48, "Input",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],
Cell[45104, 1276, 1507, 41, 73, "Output",ExpressionUUID->"b63289b0-a2df-4d5d-a2da-c11657213063"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46648, 1322, 1129, 28, 32, "Input",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],
Cell[47780, 1352, 6395, 162, 145, "Output",ExpressionUUID->"1cf80c6a-d250-4d39-98ff-c59f7c0f711d"]
}, Open  ]],
Cell[54190, 1517, 1328, 37, 49, "Input",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],
Cell[CellGroupData[{
Cell[55543, 1558, 1238, 35, 49, "Input",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],
Cell[56784, 1595, 1916, 57, 82, "Output",ExpressionUUID->"b2721d8e-8294-491a-8b8d-68a3d4cdaae2"]
}, Open  ]],
Cell[58715, 1655, 1938, 58, 84, "Input",ExpressionUUID->"6f129ebd-f796-4997-a70e-2c0b675ae04e"],
Cell[CellGroupData[{
Cell[60678, 1717, 1004, 29, 39, "Input",ExpressionUUID->"c36a8101-6975-4031-9451-8b4fa685ad77"],
Cell[61685, 1748, 813, 25, 60, "Output",ExpressionUUID->"b84c51a2-c67d-4772-86f2-f6c534cd2fe3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62535, 1778, 1047, 31, 39, "Input",ExpressionUUID->"0dd926e8-ee4b-475e-91e0-7259aaf01604"],
Cell[63585, 1811, 1390, 38, 56, "Output",ExpressionUUID->"173d5b4b-4858-45be-b823-f50a24951cae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65012, 1854, 850, 23, 32, "Input",ExpressionUUID->"57850a7d-4896-497e-9be2-6a1f97a939c0"],
Cell[65865, 1879, 547, 17, 82, "Output",ExpressionUUID->"b8e84ad0-9a89-4fe8-a569-a8db5c73c67d"]
}, Open  ]],
Cell[66427, 1899, 174, 3, 34, "Text",ExpressionUUID->"b9813d5f-84ac-4010-a332-c39838db0aa9"],
Cell[66604, 1904, 4224, 108, 124, "Input",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],
Cell[CellGroupData[{
Cell[70853, 2016, 4250, 96, 124, "Input",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],
Cell[75106, 2114, 553, 8, 32, "Output",ExpressionUUID->"c27a3dab-38e6-4d5c-826e-d2bc86f72826"],
Cell[75662, 2124, 1069, 26, 88, "Output",ExpressionUUID->"efa3e746-018b-469d-a157-7a21e27d611b"],
Cell[76734, 2152, 1133, 27, 88, "Output",ExpressionUUID->"7023c702-9e6d-4269-8489-d3729e2add8c"],
Cell[77870, 2181, 553, 8, 32, "Output",ExpressionUUID->"5ac9f9a5-cdf9-4617-b739-1dd3ef955a4e"],
Cell[78426, 2191, 1100, 27, 88, "Output",ExpressionUUID->"23c3657d-1e3c-4f57-81da-d60e10ccd6fb"],
Cell[79529, 2220, 1164, 28, 88, "Output",ExpressionUUID->"864d9b66-1039-4943-9214-7cddae616bd0"]
}, Open  ]]
}
]
*)



==> Chern-Simons-Matter Theories at Large Global Charge (1)/solution_correct_original.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78755,       2129]
NotebookOptionsPosition[     72702,       2028]
NotebookOutlinePosition[     73114,       2045]
CellTagsIndexPosition[     73071,       2042]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Definitions of T^(a)", "Text",
 CellChangeTimes->{{3.7598954715918674`*^9, 
  3.759895482245122*^9}},ExpressionUUID->"e3902a66-9888-4e6b-bb77-\
91554254df51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718029126406`*^9, 3.7597718434169917`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597718441342983`*^9, 3.759821539400388*^9, 3.759889924412165*^9, {
   3.7598909852678776`*^9, 3.7598909916841865`*^9}, 3.759891076539897*^9, 
   3.7598982390725727`*^9, 3.7606162295652723`*^9, 3.7646612792148743`*^9, 
   3.764661608880104*^9, 3.7646885212536507`*^9, 3.76476804071121*^9, 
   3.8364188649900618`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"aaad2989-0ac6-4fe7-b927-262a1d3be9aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718610163374`*^9, 3.7597718647455516`*^9}, {
  3.759771909537417*^9, 3.7597719099376774`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759771912067844*^9, 3.7598215395012608`*^9, 3.759889924592688*^9, {
   3.7598909854435406`*^9, 3.7598909918287983`*^9}, 3.759891077671403*^9, 
   3.759898239163266*^9, 3.760616229748781*^9, 3.764661279281701*^9, 
   3.7646616089638834`*^9, 3.7646885213503933`*^9, 3.7647680408588247`*^9, 
   3.8364188651181793`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e9221bcd-ae3e-4110-aac4-7aa0a530b4eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597719198083925`*^9, 3.7597719293212714`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719298832855`*^9, 3.759821539579343*^9, 3.7598899246106405`*^9, {
   3.759890985461398*^9, 3.7598909918437915`*^9}, 3.759891077875821*^9, 
   3.759898239180972*^9, 3.760616229766732*^9, 3.764661279300647*^9, 
   3.7646616089828296`*^9, 3.764688521363396*^9, 3.764768040879759*^9, 
   3.8364188652092957`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"dcc5b18a-7ec5-4f32-9b7d-f965fa5700e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.759771941378761*^9, 3.7597719673763266`*^9}, {
  3.759772100418557*^9, 3.759772101464444*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719678260713`*^9, 3.759772102139351*^9, 3.759821539663062*^9, 
   3.7598899246315794`*^9, {3.759890985480349*^9, 3.7598909918617105`*^9}, 
   3.759891077897762*^9, 3.759898239197471*^9, 3.760616229782691*^9, 
   3.7646612793215914`*^9, 3.7646616090067673`*^9, 3.764688521377323*^9, 
   3.7647680408957405`*^9, 3.836418865295745*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"c78eeeab-5a59-4a54-ac47-56548fd8e0a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["id"], "Input",
 CellChangeTimes->{{3.7597721098020597`*^9, 3.759772110008443*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759772110476286*^9, 3.759821539762431*^9, 3.75988992464554*^9, {
   3.7598909855012913`*^9, 3.7598909918839974`*^9}, 3.7598910779167113`*^9, 
   3.759898239213368*^9, 3.7606162297976503`*^9, 3.7646612793415375`*^9, 
   3.764661609025715*^9, 3.764688521388291*^9, 3.764768040909678*^9, 
   3.8364188653844967`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"36c19cc9-7f3d-4915-bd01-f235c314b193"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.764768082956587*^9, 3.7647680989378967`*^9}, {
  3.764768142828343*^9, 3.7647681467579308`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.764768169587084*^9, 3.8364188654639425`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"8baa8a67-9535-40a6-9de8-7ab2c41103e2"]
}, Open  ]],

Cell["Defining phi", "Text",
 CellChangeTimes->{{3.7598954868647275`*^9, 
  3.75989549832775*^9}},ExpressionUUID->"b10878f8-e98f-41d9-95ba-\
b1c4337b098f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"i", " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597719783386974`*^9, 3.7597720429923563`*^9}, {
  3.759821509888595*^9, 3.7598215127342176`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7598215160143433`*^9, 3.759821539846613*^9}, 
   3.7598899246666164`*^9, {3.759890985521263*^9, 3.759890991899955*^9}, 
   3.759891077942642*^9, 3.7598982392293267`*^9, 3.7606162298156023`*^9, 
   3.764661279360487*^9, 3.764661609045661*^9, 3.764688521402253*^9, 
   3.764768040925637*^9, 3.836418865544692*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"a3c26e2e-f5d1-4229-a8ff-6c764b864cc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phibar", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597720566822777`*^9, 3.759772070736128*^9}, {
  3.759821523520072*^9, 3.759821523912161*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7598215325519457`*^9, 3.759821539929675*^9}, 
   3.7598899246844425`*^9, {3.759890985541185*^9, 3.759890991926848*^9}, 
   3.7598910782674284`*^9, 3.759898239244321*^9, 3.760616229837544*^9, 
   3.7646612793824296`*^9, 3.764661609065609*^9, 3.7646885214162154`*^9, 
   3.764768040939598*^9, 3.836418865627472*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"9c5d6519-17dd-4085-bd4c-9f1ce7644747"]
}, Open  ]],

Cell["Definitions of currents", "Text",
 CellChangeTimes->{{3.7598955023589687`*^9, 
  3.7598955086848516`*^9}},ExpressionUUID->"f4bdb04e-843a-41d8-a450-\
640621fbd03b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J03", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598904693547926`*^9, 3.759890494537569*^9}, {
  3.7598907685484824`*^9, 3.759890785409255*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J13", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597723804799147`*^9, 3.759772387312083*^9}, {
   3.759890509730389*^9, 3.759890514952754*^9}, 3.7598907984043884`*^9, {
   3.759891016545413*^9, 3.7598910211283417`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J23", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598902660002584`*^9, 3.759890270248533*^9}, {
   3.7598905196350465`*^9, 3.759890546354082*^9}, 3.7598908003228703`*^9, {
   3.759891026530079*^9, 3.7598910267450943`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J01", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597725153203363`*^9, 3.7597725164166346`*^9}, {
   3.759890552170483*^9, 3.7598905640088563`*^9}, 3.7598908015957985`*^9, {
   3.759891029441186*^9, 3.7598910300808554`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J11", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772676928334*^9, 3.759772700537757*^9}, {
   3.759890567355432*^9, 3.7598905751299715`*^9}, 3.7598908034599247`*^9, {
   3.759891032506024*^9, 3.7598910331205444`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J21", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906208251143`*^9, 3.759890638016657*^9}, 
   3.7598908052034454`*^9, {3.7598910371209407`*^9, 3.7598910378165026`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J02", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.75977277300832*^9, 3.759772773289542*^9}, {
   3.7598905782499895`*^9, 3.7598906050651207`*^9}, 3.7598908064191937`*^9, {
   3.75989104033657*^9, 3.759891041072587*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J12", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772825927412*^9, 3.759772846039477*^9}, {
   3.759890648906679*^9, 3.7598906623373575`*^9}, 3.7598908082669396`*^9, {
   3.759891043017502*^9, 3.7598910436248784`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J22", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906712170143`*^9, 3.7598906801446233`*^9}, 
   3.759890809587204*^9, {3.7598909358162594`*^9, 3.7598909379848304`*^9}, {
   3.759891045618416*^9, 3.75989104608149*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],

Cell["Solving the Gauss constraint", "Text",
 CellChangeTimes->{{3.7598955129474883`*^9, 
  3.7598955233647876`*^9}},ExpressionUUID->"bfce1e17-54cc-4857-bcab-\
2547bb13be46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A11", "*", "A22"}], "-", 
           RowBox[{"A12", "*", "A21"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J03", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A21", "*", "A02"}], "-", 
           RowBox[{"A22", "*", "A01"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J13", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A01", "*", "A12"}], "-", 
           RowBox[{"A02", "*", "A11"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J23", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A12", "*", "A23"}], "-", 
           RowBox[{"A13", "*", "A22"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J01", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A22", "*", "A03"}], "-", 
           RowBox[{"A23", "*", "A02"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J11", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A02", "*", "A13"}], "-", 
           RowBox[{"A03", "*", "A12"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J21", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A13", "*", "A21"}], "-", 
           RowBox[{"A11", "*", "A23"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J02", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A23", "*", "A01"}], "-", 
           RowBox[{"A21", "*", "A03"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J12", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A03", "*", "A11"}], "-", 
           RowBox[{"A01", "*", "A13"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J22", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", ",", 
       "A21", ",", "A22", ",", "A23"}], "}"}]}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.759772955769312*^9, 3.7597733218092318`*^9}, {
   3.759890690091078*^9, 3.7598907326100435`*^9}, {3.7598908148284435`*^9, 
   3.7598908925705795`*^9}, {3.7598911468138123`*^9, 
   3.7598911791614757`*^9}, {3.759891385346901*^9, 3.7598915082811437`*^9}, 
   3.7598955843666725`*^9, {3.7599310813966446`*^9, 3.7599310892125807`*^9}, {
   3.7646613557437773`*^9, 3.7646613868527966`*^9}, {3.764681890846936*^9, 
   3.764681901922305*^9}, {3.764682251655208*^9, 3.764682255313424*^9}, 
   3.7646878124314804`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"\:65b9\:7a0b\:5f0f\:306f\:3059\:3079\:3066\:306e\\\"solve\\\"\:5909\
\:6570\:306b\:5bfe\:3057\:3066\:306f\:89e3\:3092\:4e0e\:3048\:306a\:3044\:53ef\
\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 2, 71, 2, 
   16658466289073037360, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7598982398381023`*^9, 3.7606162305406632`*^9, 3.7646612799688597`*^9, {
   3.764661359931566*^9, 3.7646613872307835`*^9}, 3.764661609333891*^9, {
   3.764681891277729*^9, 3.764681902265337*^9}, 3.764682257835677*^9, 
   3.7646878174349365`*^9, 3.7646885216877937`*^9, 3.7647680412789474`*^9, 
   3.8364188659636726`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[71]:=",ExpressionUUID->"9e56106a-f1ed-47ae-ab49-\
3d0c9f1dba3a"]
}, Open  ]],

Cell["\<\
The above has too many solutions. Among the solutions, let\[CloseCurlyQuote]s \
look for solutions where A_2^(1)=A_1^(2)=0.\
\>", "Text",
 CellChangeTimes->{{3.759895593822342*^9, 3.7598956414689064`*^9}, {
  3.7599310519705896`*^9, 
  3.759931052411376*^9}},ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-\
7add71c23fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A11", "*", "A22"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J03", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A22", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J13", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A11"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J23", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A22"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J01", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A22", "*", "A03"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J11", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A03", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J21", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A11", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J02", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A03"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J12", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A03", "*", "A11"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J22", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v", "^", "2"}]}], " ", 
        RowBox[{"(", 
         RowBox[{"A03", "-", 
          RowBox[{"2", "\[Omega]"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", ">", "0"}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A03", ",", "A11", ",", "A22", ",", "\[Omega]"}], "}"}], ",", 
    "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7598917697138443`*^9, 3.759891776697157*^9}, {
   3.7599310589102755`*^9, 3.7599310688678503`*^9}, {3.764661269209241*^9, 
   3.764661276579937*^9}, {3.7646615825209394`*^9, 3.764661586706298*^9}, {
   3.764680481299841*^9, 3.7646804988189287`*^9}, {3.764687503029331*^9, 
   3.764687505988969*^9}, {3.764687631875701*^9, 3.764687698302538*^9}, {
   3.7646877325425797`*^9, 3.7646877391243973`*^9}, {3.7646878255879335`*^9, 
   3.7646878350291443`*^9}, 3.7646878770140953`*^9, {3.7646882834477167`*^9, 
   3.764688292314767*^9}, {3.7646883247423987`*^9, 3.764688385312855*^9}, {
   3.7646884781590147`*^9, 3.76468849223029*^9}, {3.7646885390603805`*^9, 
   3.7646886350963316`*^9}, {3.7646886746946173`*^9, 
   3.7646887055757236`*^9}, {3.764688748132992*^9, 3.764688749119867*^9}, {
   3.7646888673282347`*^9, 3.76468887127129*^9}, 3.764689321770967*^9, {
   3.764689588135529*^9, 3.7646895947610154`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
           SqrtBox[
            RowBox[{"k", " ", "\[Rho]"}]]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
         SqrtBox[
          RowBox[{"k", " ", "\[Rho]"}]]], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.764688347334144*^9, {3.7646883821447697`*^9, 3.7646884015094495`*^9}, {
   3.764688494260475*^9, 3.7646885449925594`*^9}, {3.7646886024680047`*^9, 
   3.7646886387325215`*^9}, {3.764688702853135*^9, 3.764688706355938*^9}, 
   3.764688777416666*^9, 3.764688893691498*^9, 3.764689341089978*^9, 
   3.764689595579668*^9, 3.7647680415562053`*^9, 3.836418866073377*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"62f4f08b-ec31-4fad-ab29-0c424f3a90ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"phibar", ".", "phi"}], ")"}], "^", "2"}], "*", "phi"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7646885118995247`*^9, 3.7646885156634474`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A03", "2"]}], "+", 
      SuperscriptBox["A11", "2"], "+", 
      SuperscriptBox["A22", "2"], "+", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"4", " ", "A03", " ", "\[Omega]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7646885158389297`*^9, 3.764688521800531*^9}, 
   3.764768041593107*^9, 3.8364188661985683`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"113cb410-47f7-4064-afe6-4b6fd382e600"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A03sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Pi]", " ", 
    RowBox[{
     RowBox[{"v", "^", "2"}], "/", 
     RowBox[{"Abs", "[", "k", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A11sol", "[", "v_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"\[Rho]", "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A22sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"\[Rho]", "/", 
       RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}], "*", 
    RowBox[{"Sign", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A01sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A02sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A12sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A13sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A21sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A23sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "+", 
    RowBox[{"\[Rho]", "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phisol", "[", "v_", "]"}], ":=", 
   RowBox[{"v", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"i", " ", 
      RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phibarsol", "[", "v_", "]"}], ":=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", 
     RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.764689941410122*^9, 3.764690119483002*^9}, {
  3.7646903089658823`*^9, 3.764690352762189*^9}, {3.7646904410639305`*^9, 
  3.764690443546023*^9}, {3.76476839125935*^9, 3.7647684385945063`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"phibarsol", "[", "v", "]"}], ".", 
       RowBox[{"phisol", "[", "v", "]"}]}], ")"}], "^", "2"}], "*", 
    RowBox[{"phisol", "[", "v", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764690136244231*^9, 3.764690176047557*^9}, {
  3.764690358368362*^9, 3.764690372924408*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Rho]", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["v", "8"]}], "-", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Abs", "[", "k", "]"}]}]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7646901492735806`*^9, 3.7646901770345755`*^9}, 
   3.7646903740055676`*^9, 3.764690461312112*^9, 3.764768041658596*^9, 
   3.8364188663103375`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"948ae676-b63b-491a-9699-396ae28af52c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", "v", ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.7646902123536844`*^9, 3.764690277087731*^9}, {
  3.764690398999295*^9, 3.7646904313028116`*^9}, {3.7646904697424483`*^9, 
  3.7646904789579763`*^9}, {3.764690647879426*^9, 3.7646906626278887`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
                 RowBox[{
                   SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
             RowBox[{
               SuperscriptBox["h", "2"], " ", "k"}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7646902162131786`*^9, 3.7646902255215955`*^9}, {
   3.764690258017257*^9, 3.76469027757755*^9}, 3.7646903996252327`*^9, 
   3.7646904794327955`*^9, {3.7646906566163797`*^9, 3.7646906629885926`*^9}, 
   3.7647680417044716`*^9, 3.836418866396268*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"7f7a1ec9-142b-40c9-9ccb-9af109b123ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vfinal", "[", "\[Rho]_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}], "+", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["h", "4"], " ", 
        SuperscriptBox["k", "2"]}]]]}], ")"}], 
   RowBox[{"1", "/", "4"}]]}]], "Input",
 CellChangeTimes->{{3.764691619168131*^9, 3.7646916225104833`*^9}, {
  3.7647690449199944`*^9, 3.7647690612741065`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]sol", "[", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}], "+", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["h", "4"], " ", 
        SuperscriptBox["k", "2"]}]]]}], ")"}], 
   RowBox[{"1", "/", "4"}]], "]"}]], "Input",
 CellChangeTimes->{{3.7646916301361313`*^9, 3.7646916563013797`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Rho]", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["k", "2"]}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}]]}]], "-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["k", "2"]}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}]]}], 
   RowBox[{"Abs", "[", "k", "]"}]]}]], "Output",
 CellChangeTimes->{3.7646916582150393`*^9, 3.7647680417762794`*^9, 
  3.8364188665112596`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"78703fbb-d7cb-4b63-8daf-9c022802e594"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox["\[Rho]", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], 
         RowBox[{
          SuperscriptBox["h", "4"], " ", 
          SuperscriptBox["k", "2"]}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"Abs", "[", "k", "]"}]}]]}]]}]], "-", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], 
         RowBox[{
          SuperscriptBox["h", "4"], " ", 
          SuperscriptBox["k", "2"]}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"Abs", "[", "k", "]"}]}]]}]]}], 
    RowBox[{"Abs", "[", "k", "]"}]]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[90]:=",ExpressionUUID->"efba1bc3-5aaa-46c6-be5b-ff2f1700d689"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "2"], " ", "\[Pi]", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Rho]", "2"]}], 
      RowBox[{
       SuperscriptBox["h", "4"], " ", 
       SuperscriptBox["k", "2"]}]]], " ", 
    RowBox[{"Abs", "[", "k", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", "\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"Abs", "[", "k", "]"}], "2"]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Abs", "[", "k", "]"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       SuperscriptBox["h", "2"]]}], "+", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["k", "2"]}]]], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}]}]]}]]], "Output",
 CellChangeTimes->{3.764691660765217*^9, 3.7647680419827275`*^9, 
  3.8364188665935125`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"930283d8-22e7-44a7-9a3d-0378b05ecc48"]
}, Open  ]],

Cell["The other two SU(2) currents", "Text",
 CellChangeTimes->{{3.7647681973981524`*^9, 
  3.7647682058745418`*^9}},ExpressionUUID->"b9813d5f-84ac-4010-a332-\
c39838db0aa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"globalJ01", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ11", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ21", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ02", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ12", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ22", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7647682126065874`*^9, 3.764768348756976*^9}, {
  3.7647684575975533`*^9, 3.76476864564738*^9}, {3.764771952815545*^9, 
  3.764772046794465*^9}, {3.7647722358616266`*^9, 3.7647722548748817`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ01", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ11", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ21", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ02", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ12", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ22", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7647686616184807`*^9, 3.764768792322881*^9}, {
  3.7647689296981864`*^9, 3.764768964258752*^9}, {3.764769070625948*^9, 
  3.7647691409697127`*^9}, {3.764769191098621*^9, 3.764769199651978*^9}, {
  3.7647694495269084`*^9, 3.76476953070951*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418866701868*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"602e8b70-7ec9-4a03-bcb9-a7c41f867b0e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667068844`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"32b02004-d6eb-4953-ad54-97e3dd5168ef"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667108545`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"d23727d7-a09b-4bc8-9058-767924216d7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667138352`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"3af95379-2122-41be-8325-4d00ddcd688e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667178555`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"078a9973-fadd-488a-ad54-5d68afd14f69"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667228117`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"33afe05f-d54a-47d6-b61f-e1bdf44d6e57"]
}, Open  ]]
},
WindowSize->{1368, 829},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (2020\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4f09297e-51c4-4bc6-9e00-d0b83b92fa86"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 164, 3, 34, "Text",ExpressionUUID->"e3902a66-9888-4e6b-bb77-91554254df51"],
Cell[CellGroupData[{
Cell[747, 27, 377, 10, 28, "Input",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],
Cell[1127, 39, 640, 15, 49, "Output",ExpressionUUID->"aaad2989-0ac6-4fe7-b927-262a1d3be9aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1804, 59, 451, 12, 28, "Input",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],
Cell[2258, 73, 685, 16, 50, "Output",ExpressionUUID->"e9221bcd-ae3e-4110-aac4-7aa0a530b4eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2980, 94, 400, 11, 28, "Input",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],
Cell[3383, 107, 657, 16, 49, "Output",ExpressionUUID->"dcc5b18a-7ec5-4f32-9b7d-f965fa5700e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4077, 128, 395, 10, 28, "Input",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],
Cell[4475, 140, 611, 13, 32, "Output",ExpressionUUID->"c78eeeab-5a59-4a54-ac47-56548fd8e0a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5123, 158, 175, 2, 28, "Input",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],
Cell[5301, 162, 588, 13, 32, "Output",ExpressionUUID->"36c19cc9-7f3d-4915-bd01-f235c314b193"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5926, 180, 420, 11, 28, "Input",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],
Cell[6349, 193, 337, 9, 32, "Output",ExpressionUUID->"8baa8a67-9535-40a6-9de8-7ab2c41103e2"]
}, Open  ]],
Cell[6701, 205, 155, 3, 34, "Text",ExpressionUUID->"b10878f8-e98f-41d9-95ba-b1c4337b098f"],
Cell[CellGroupData[{
Cell[6881, 212, 401, 9, 28, "Input",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],
Cell[7285, 223, 596, 12, 38, "Output",ExpressionUUID->"a3c26e2e-f5d1-4229-a8ff-6c764b864cc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7918, 240, 421, 10, 28, "Input",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],
Cell[8342, 252, 621, 13, 38, "Output",ExpressionUUID->"9c5d6519-17dd-4085-bd4c-9f1ce7644747"]
}, Open  ]],
Cell[8978, 268, 169, 3, 34, "Text",ExpressionUUID->"f4bdb04e-843a-41d8-a450-640621fbd03b"],
Cell[9150, 273, 856, 20, 28, "Input",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],
Cell[10009, 295, 899, 21, 28, "Input",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],
Cell[10911, 318, 901, 21, 28, "Input",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],
Cell[11815, 341, 935, 21, 28, "Input",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],
Cell[12753, 364, 899, 21, 28, "Input",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],
Cell[13655, 387, 851, 20, 28, "Input",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],
Cell[14509, 409, 929, 21, 28, "Input",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],
Cell[15441, 432, 899, 21, 28, "Input",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],
Cell[16343, 455, 900, 21, 28, "Input",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],
Cell[17246, 478, 174, 3, 34, "Text",ExpressionUUID->"bfce1e17-54cc-4857-bcab-2547bb13be46"],
Cell[CellGroupData[{
Cell[17445, 485, 5801, 154, 219, "Input",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],
Cell[23249, 641, 797, 16, 21, "Message",ExpressionUUID->"9e56106a-f1ed-47ae-ab49-3d0c9f1dba3a"]
}, Open  ]],
Cell[24061, 660, 326, 7, 34, "Text",ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-7add71c23fc4"],
Cell[CellGroupData[{
Cell[24412, 671, 6061, 156, 238, "Input",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],
Cell[30476, 829, 6789, 207, 244, "Output",ExpressionUUID->"62f4f08b-ec31-4fad-ab29-0c424f3a90ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37302, 1041, 1800, 50, 48, "Input",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],
Cell[39105, 1093, 821, 22, 49, "Output",ExpressionUUID->"113cb410-47f7-4064-afe6-4b6fd382e600"]
}, Open  ]],
Cell[39941, 1118, 2675, 84, 238, "Input",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],
Cell[CellGroupData[{
Cell[42641, 1206, 2334, 64, 67, "Input",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],
Cell[44978, 1272, 1368, 38, 73, "Output",ExpressionUUID->"948ae676-b63b-491a-9699-396ae28af52c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46383, 1315, 912, 23, 32, "Input",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],
Cell[47298, 1340, 4331, 115, 145, "Output",ExpressionUUID->"7f7a1ec9-142b-40c9-9ccb-9af109b123ee"]
}, Open  ]],
Cell[51644, 1458, 976, 28, 61, "Input",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],
Cell[CellGroupData[{
Cell[52645, 1490, 900, 26, 61, "Input",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],
Cell[53548, 1518, 1598, 49, 98, "Output",ExpressionUUID->"78703fbb-d7cb-4b63-8daf-9c022802e594"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55183, 1572, 1603, 49, 103, "Input",ExpressionUUID->"efba1bc3-5aaa-46c6-be5b-ff2f1700d689"],
Cell[56789, 1623, 1762, 55, 105, "Output",ExpressionUUID->"930283d8-22e7-44a7-9a3d-0378b05ecc48"]
}, Open  ]],
Cell[58566, 1681, 174, 3, 34, "Text",ExpressionUUID->"b9813d5f-84ac-4010-a332-c39838db0aa9"],
Cell[58743, 1686, 4220, 107, 124, "Input",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],
Cell[CellGroupData[{
Cell[62988, 1797, 4246, 95, 124, "Input",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],
Cell[67237, 1894, 527, 7, 32, "Output",ExpressionUUID->"602e8b70-7ec9-4a03-bcb9-a7c41f867b0e"],
Cell[67767, 1903, 1045, 25, 88, "Output",ExpressionUUID->"32b02004-d6eb-4953-ad54-97e3dd5168ef"],
Cell[68815, 1930, 1109, 26, 88, "Output",ExpressionUUID->"d23727d7-a09b-4bc8-9058-767924216d7e"],
Cell[69927, 1958, 533, 8, 32, "Output",ExpressionUUID->"3af95379-2122-41be-8325-4d00ddcd688e"],
Cell[70463, 1968, 1078, 27, 88, "Output",ExpressionUUID->"078a9973-fadd-488a-ad54-5d68afd14f69"],
Cell[71544, 1997, 1142, 28, 88, "Output",ExpressionUUID->"33afe05f-d54a-47d6-b61f-e1bdf44d6e57"]
}, Open  ]]
}
]
*)



==> solution_correct.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87314,       2361]
NotebookOptionsPosition[     80709,       2251]
NotebookOutlinePosition[     81123,       2268]
CellTagsIndexPosition[     81080,       2265]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Definitions of T^(a)", "Text",
 CellChangeTimes->{{3.7598954715918674`*^9, 
  3.759895482245122*^9}},ExpressionUUID->"e3902a66-9888-4e6b-bb77-\
91554254df51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718029126406`*^9, 3.7597718434169917`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597718441342983`*^9, 3.759821539400388*^9, 3.759889924412165*^9, {
   3.7598909852678776`*^9, 3.7598909916841865`*^9}, 3.759891076539897*^9, 
   3.7598982390725727`*^9, 3.7606162295652723`*^9, 3.7646612792148743`*^9, 
   3.764661608880104*^9, 3.7646885212536507`*^9, 3.76476804071121*^9, 
   3.836418283889144*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"dfb2f59d-b556-4e70-b8ab-c08ff691e07e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718610163374`*^9, 3.7597718647455516`*^9}, {
  3.759771909537417*^9, 3.7597719099376774`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759771912067844*^9, 3.7598215395012608`*^9, 3.759889924592688*^9, {
   3.7598909854435406`*^9, 3.7598909918287983`*^9}, 3.759891077671403*^9, 
   3.759898239163266*^9, 3.760616229748781*^9, 3.764661279281701*^9, 
   3.7646616089638834`*^9, 3.7646885213503933`*^9, 3.7647680408588247`*^9, 
   3.8364182841584597`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"be5ba1ac-2227-4889-8e72-1057ed62bec1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597719198083925`*^9, 3.7597719293212714`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719298832855`*^9, 3.759821539579343*^9, 3.7598899246106405`*^9, {
   3.759890985461398*^9, 3.7598909918437915`*^9}, 3.759891077875821*^9, 
   3.759898239180972*^9, 3.760616229766732*^9, 3.764661279300647*^9, 
   3.7646616089828296`*^9, 3.764688521363396*^9, 3.764768040879759*^9, 
   3.836418284251581*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f0abb87c-0105-4fd8-819f-5dfec85c262b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.759771941378761*^9, 3.7597719673763266`*^9}, {
  3.759772100418557*^9, 3.759772101464444*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719678260713`*^9, 3.759772102139351*^9, 3.759821539663062*^9, 
   3.7598899246315794`*^9, {3.759890985480349*^9, 3.7598909918617105`*^9}, 
   3.759891077897762*^9, 3.759898239197471*^9, 3.760616229782691*^9, 
   3.7646612793215914`*^9, 3.7646616090067673`*^9, 3.764688521377323*^9, 
   3.7647680408957405`*^9, 3.8364182843453293`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"68ba68db-ed48-4238-9afc-6624c0cca911"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["id"], "Input",
 CellChangeTimes->{{3.7597721098020597`*^9, 3.759772110008443*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759772110476286*^9, 3.759821539762431*^9, 3.75988992464554*^9, {
   3.7598909855012913`*^9, 3.7598909918839974`*^9}, 3.7598910779167113`*^9, 
   3.759898239213368*^9, 3.7606162297976503`*^9, 3.7646612793415375`*^9, 
   3.764661609025715*^9, 3.764688521388291*^9, 3.764768040909678*^9, 
   3.836418284435181*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"3d646414-f4b8-4875-9282-910ba640b9ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.764768082956587*^9, 3.7647680989378967`*^9}, {
  3.764768142828343*^9, 3.7647681467579308`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.764768169587084*^9, 3.8364182845241427`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"555461a0-8076-4fea-b43a-423c8351a253"]
}, Open  ]],

Cell["Defining phi", "Text",
 CellChangeTimes->{{3.7598954868647275`*^9, 
  3.75989549832775*^9}},ExpressionUUID->"b10878f8-e98f-41d9-95ba-\
b1c4337b098f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"i", " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597719783386974`*^9, 3.7597720429923563`*^9}, {
  3.759821509888595*^9, 3.7598215127342176`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7598215160143433`*^9, 3.759821539846613*^9}, 
   3.7598899246666164`*^9, {3.759890985521263*^9, 3.759890991899955*^9}, 
   3.759891077942642*^9, 3.7598982392293267`*^9, 3.7606162298156023`*^9, 
   3.764661279360487*^9, 3.764661609045661*^9, 3.764688521402253*^9, 
   3.764768040925637*^9, 3.836418284617236*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"64fc74ab-2d1a-45a7-9347-ea3e1c293a5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phibar", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597720566822777`*^9, 3.759772070736128*^9}, {
  3.759821523520072*^9, 3.759821523912161*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7598215325519457`*^9, 3.759821539929675*^9}, 
   3.7598899246844425`*^9, {3.759890985541185*^9, 3.759890991926848*^9}, 
   3.7598910782674284`*^9, 3.759898239244321*^9, 3.760616229837544*^9, 
   3.7646612793824296`*^9, 3.764661609065609*^9, 3.7646885214162154`*^9, 
   3.764768040939598*^9, 3.8364182847116385`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"40b65959-9431-462c-a473-046d630c4973"]
}, Open  ]],

Cell["Definitions of currents", "Text",
 CellChangeTimes->{{3.7598955023589687`*^9, 
  3.7598955086848516`*^9}},ExpressionUUID->"f4bdb04e-843a-41d8-a450-\
640621fbd03b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J03", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598904693547926`*^9, 3.759890494537569*^9}, {
  3.7598907685484824`*^9, 3.759890785409255*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J13", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597723804799147`*^9, 3.759772387312083*^9}, {
   3.759890509730389*^9, 3.759890514952754*^9}, 3.7598907984043884`*^9, {
   3.759891016545413*^9, 3.7598910211283417`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J23", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598902660002584`*^9, 3.759890270248533*^9}, {
   3.7598905196350465`*^9, 3.759890546354082*^9}, 3.7598908003228703`*^9, {
   3.759891026530079*^9, 3.7598910267450943`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J01", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597725153203363`*^9, 3.7597725164166346`*^9}, {
   3.759890552170483*^9, 3.7598905640088563`*^9}, 3.7598908015957985`*^9, {
   3.759891029441186*^9, 3.7598910300808554`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J11", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772676928334*^9, 3.759772700537757*^9}, {
   3.759890567355432*^9, 3.7598905751299715`*^9}, 3.7598908034599247`*^9, {
   3.759891032506024*^9, 3.7598910331205444`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J21", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906208251143`*^9, 3.759890638016657*^9}, 
   3.7598908052034454`*^9, {3.7598910371209407`*^9, 3.7598910378165026`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J02", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.75977277300832*^9, 3.759772773289542*^9}, {
   3.7598905782499895`*^9, 3.7598906050651207`*^9}, 3.7598908064191937`*^9, {
   3.75989104033657*^9, 3.759891041072587*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J12", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772825927412*^9, 3.759772846039477*^9}, {
   3.759890648906679*^9, 3.7598906623373575`*^9}, 3.7598908082669396`*^9, {
   3.759891043017502*^9, 3.7598910436248784`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J22", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906712170143`*^9, 3.7598906801446233`*^9}, 
   3.759890809587204*^9, {3.7598909358162594`*^9, 3.7598909379848304`*^9}, {
   3.759891045618416*^9, 3.75989104608149*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],

Cell["Solving the Gauss constraint", "Text",
 CellChangeTimes->{{3.7598955129474883`*^9, 
  3.7598955233647876`*^9}},ExpressionUUID->"bfce1e17-54cc-4857-bcab-\
2547bb13be46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A11", "*", "A22"}], "-", 
           RowBox[{"A12", "*", "A21"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J03", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A21", "*", "A02"}], "-", 
           RowBox[{"A22", "*", "A01"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J13", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A01", "*", "A12"}], "-", 
           RowBox[{"A02", "*", "A11"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J23", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A12", "*", "A23"}], "-", 
           RowBox[{"A13", "*", "A22"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J01", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A22", "*", "A03"}], "-", 
           RowBox[{"A23", "*", "A02"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J11", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A02", "*", "A13"}], "-", 
           RowBox[{"A03", "*", "A12"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J21", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A13", "*", "A21"}], "-", 
           RowBox[{"A11", "*", "A23"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J02", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A23", "*", "A01"}], "-", 
           RowBox[{"A21", "*", "A03"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J12", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A03", "*", "A11"}], "-", 
           RowBox[{"A01", "*", "A13"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J22", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", ",", 
       "A21", ",", "A22", ",", "A23"}], "}"}]}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.759772955769312*^9, 3.7597733218092318`*^9}, {
   3.759890690091078*^9, 3.7598907326100435`*^9}, {3.7598908148284435`*^9, 
   3.7598908925705795`*^9}, {3.7598911468138123`*^9, 
   3.7598911791614757`*^9}, {3.759891385346901*^9, 3.7598915082811437`*^9}, 
   3.7598955843666725`*^9, {3.7599310813966446`*^9, 3.7599310892125807`*^9}, {
   3.7646613557437773`*^9, 3.7646613868527966`*^9}, {3.764681890846936*^9, 
   3.764681901922305*^9}, {3.764682251655208*^9, 3.764682255313424*^9}, 
   3.7646878124314804`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"\:65b9\:7a0b\:5f0f\:306f\:3059\:3079\:3066\:306e\\\"solve\\\"\:5909\
\:6570\:306b\:5bfe\:3057\:3066\:306f\:89e3\:3092\:4e0e\:3048\:306a\:3044\:53ef\
\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 2, 18, 1, 
   16658466289073037360, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7598982398381023`*^9, 3.7606162305406632`*^9, 3.7646612799688597`*^9, {
   3.764661359931566*^9, 3.7646613872307835`*^9}, 3.764661609333891*^9, {
   3.764681891277729*^9, 3.764681902265337*^9}, 3.764682257835677*^9, 
   3.7646878174349365`*^9, 3.7646885216877937`*^9, 3.7647680412789474`*^9, 
   3.8364182852861905`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[18]:=",ExpressionUUID->"fd71f181-6046-47a2-a05b-\
053d7b2eafee"]
}, Open  ]],

Cell["\<\
The above has too many solutions. Among the solutions, let\[CloseCurlyQuote]s \
look for solutions where A_2^(1)=A_1^(2)=0.\
\>", "Text",
 CellChangeTimes->{{3.759895593822342*^9, 3.7598956414689064`*^9}, {
  3.7599310519705896`*^9, 
  3.759931052411376*^9}},ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-\
7add71c23fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A11", "*", "A22"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J03", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A22", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J13", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A11"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J23", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A22"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J01", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A22", "*", "A03"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J11", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A03", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J21", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A11", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J02", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A03"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J12", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A03", "*", "A11"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J22", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v", "^", "2"}]}], " ", 
        RowBox[{"(", 
         RowBox[{"A03", "-", 
          RowBox[{"2", "\[Omega]"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", ">", "0"}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A03", ",", "A11", ",", "A22", ",", "\[Omega]"}], "}"}], ",", 
    "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7598917697138443`*^9, 3.759891776697157*^9}, {
   3.7599310589102755`*^9, 3.7599310688678503`*^9}, {3.764661269209241*^9, 
   3.764661276579937*^9}, {3.7646615825209394`*^9, 3.764661586706298*^9}, {
   3.764680481299841*^9, 3.7646804988189287`*^9}, {3.764687503029331*^9, 
   3.764687505988969*^9}, {3.764687631875701*^9, 3.764687698302538*^9}, {
   3.7646877325425797`*^9, 3.7646877391243973`*^9}, {3.7646878255879335`*^9, 
   3.7646878350291443`*^9}, 3.7646878770140953`*^9, {3.7646882834477167`*^9, 
   3.764688292314767*^9}, {3.7646883247423987`*^9, 3.764688385312855*^9}, {
   3.7646884781590147`*^9, 3.76468849223029*^9}, {3.7646885390603805`*^9, 
   3.7646886350963316`*^9}, {3.7646886746946173`*^9, 
   3.7646887055757236`*^9}, {3.764688748132992*^9, 3.764688749119867*^9}, {
   3.7646888673282347`*^9, 3.76468887127129*^9}, 3.764689321770967*^9, {
   3.764689588135529*^9, 3.7646895947610154`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
           SqrtBox[
            RowBox[{"k", " ", "\[Rho]"}]]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
         SqrtBox[
          RowBox[{"k", " ", "\[Rho]"}]]], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.764688347334144*^9, {3.7646883821447697`*^9, 3.7646884015094495`*^9}, {
   3.764688494260475*^9, 3.7646885449925594`*^9}, {3.7646886024680047`*^9, 
   3.7646886387325215`*^9}, {3.764688702853135*^9, 3.764688706355938*^9}, 
   3.764688777416666*^9, 3.764688893691498*^9, 3.764689341089978*^9, 
   3.764689595579668*^9, 3.7647680415562053`*^9, 3.8364182856151743`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"79bc6380-e2b9-42ab-ad91-043068ed8e61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"phibar", ".", "phi"}], ")"}], "^", "2"}], "*", "phi"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7646885118995247`*^9, 3.7646885156634474`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A03", "2"]}], "+", 
      SuperscriptBox["A11", "2"], "+", 
      SuperscriptBox["A22", "2"], "+", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"4", " ", "A03", " ", "\[Omega]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7646885158389297`*^9, 3.764688521800531*^9}, 
   3.764768041593107*^9, 3.8364182857043543`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"cd769d88-e506-43e2-9eb8-75694bb562ea"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A03sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Pi]", " ", 
    RowBox[{
     RowBox[{"v", "^", "2"}], "/", 
     RowBox[{"Abs", "[", "k", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A11sol", "[", "v_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"\[Rho]", "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A22sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"\[Rho]", "/", 
       RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}], "*", 
    RowBox[{"Sign", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A01sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A02sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A12sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A13sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A21sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A23sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "+", 
    RowBox[{"\[Rho]", "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phisol", "[", "v_", "]"}], ":=", 
   RowBox[{"v", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"i", " ", 
      RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phibarsol", "[", "v_", "]"}], ":=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", 
     RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.764689941410122*^9, 3.764690119483002*^9}, {
  3.7646903089658823`*^9, 3.764690352762189*^9}, {3.7646904410639305`*^9, 
  3.764690443546023*^9}, {3.76476839125935*^9, 3.7647684385945063`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"phibarsol", "[", "v", "]"}], ".", 
       RowBox[{"phisol", "[", "v", "]"}]}], ")"}], "^", "2"}], "*", 
    RowBox[{"phisol", "[", "v", "]"}]}], "+", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "*", 
    RowBox[{"phisol", "[", "v", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764690136244231*^9, 3.764690176047557*^9}, {
  3.764690358368362*^9, 3.764690372924408*^9}, {3.836418483091196*^9, 
  3.836418494249563*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Rho]", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["v", "4"]}], "+", 
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["v", "8"]}], "-", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Abs", "[", "k", "]"}]}]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7646901492735806`*^9, 3.7646901770345755`*^9}, 
   3.7646903740055676`*^9, 3.764690461312112*^9, 3.764768041658596*^9, 
   3.836418285811071*^9, 3.8364184950565567`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b63289b0-a2df-4d5d-a2da-c11657213063"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["v", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", "v", ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.7646902123536844`*^9, 3.764690277087731*^9}, {
   3.764690398999295*^9, 3.7646904313028116`*^9}, {3.7646904697424483`*^9, 
   3.7646904789579763`*^9}, {3.764690647879426*^9, 3.7646906626278887`*^9}, 
   3.8364185075637302`*^9, {3.8364186640823984`*^9, 3.836418666091487*^9}, 
   3.8364188494833155`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
                 RowBox[{
                   SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                  RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                  "+", 
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "4"]}], "-", 
                RowBox[{"8", " ", "k", " ", 
                  SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                "+", 
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
                 RowBox[{
                   SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                  RowBox[{"8", " ", "k", " ", 
                    SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                  "+", 
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"k", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"\[Pi]", " ", "\[Rho]"}]}], ")"}]}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{"4", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "4"]}], "+", 
                RowBox[{"8", " ", "k", " ", 
                  SuperscriptBox["m", "2"], " ", "\[Pi]", " ", "\[Rho]"}], 
                "+", 
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7646902162131786`*^9, 3.7646902255215955`*^9}, {
   3.764690258017257*^9, 3.76469027757755*^9}, 3.7646903996252327`*^9, 
   3.7646904794327955`*^9, {3.7646906566163797`*^9, 3.7646906629885926`*^9}, 
   3.7647680417044716`*^9, 3.836418285895583*^9, 3.8364185086171646`*^9, 
   3.836418668311178*^9, 3.836418850414152*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"1cf80c6a-d250-4d39-98ff-c59f7c0f711d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vfinal", "[", "\[Rho]_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"Abs", "[", "k", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
            RowBox[{"2", 
             RowBox[{"Abs", "[", "k", "]"}], 
             RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
         RowBox[{"2", 
          RowBox[{"Abs", "[", "k", "]"}], 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}], ")"}]}], ")"}], 
   RowBox[{"1", "/", "4"}]]}]], "Input",
 CellChangeTimes->{{3.764691619168131*^9, 3.7646916225104833`*^9}, {
   3.7647690449199944`*^9, 3.7647690612741065`*^9}, {3.836419973393344*^9, 
   3.836420000616937*^9}, 3.8364200547765784`*^9, {3.8364200935595603`*^9, 
   3.8364201587127037`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]sol", "[", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
             RowBox[{"2", 
              RowBox[{"Abs", "[", "k", "]"}], 
              RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], "+", 
          RowBox[{"2", 
           RowBox[{"Abs", "[", "k", "]"}], 
           RowBox[{"m", "^", "2"}]}]}], ")"}]}], ")"}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7646916301361313`*^9, 3.7646916563013797`*^9}, {
  3.8364201787228227`*^9, 3.836420182259349*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
    RowBox[{"Abs", "[", "k", "]"}]}], "-", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], "+", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", "k", " ", "\[Rho]", " ", 
    RowBox[{"Conjugate", "[", "k", "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Abs", "[", "k", "]"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Abs", "[", "k", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], 
     SuperscriptBox["h", "2"]]]}]]], "Output",
 CellChangeTimes->{3.7646916582150393`*^9, 3.7647680417762794`*^9, 
  3.836418286102409*^9, 3.836420184959895*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"b2721d8e-8294-491a-8b8d-68a3d4cdaae2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"], " ", "\[Pi]", " ", 
     RowBox[{"Abs", "[", "k", "]"}]}], "-", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], "+", 
    RowBox[{
     SuperscriptBox["h", "2"], " ", "k", " ", "\[Rho]", " ", 
     RowBox[{"Conjugate", "[", "k", "]"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Abs", "[", "k", "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Pi]", " ", "\[Rho]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", "\[Rho]"}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"Abs", "[", "k", "]"}]}]}], ")"}], "2"]}]}]]}], 
      SuperscriptBox["h", "2"]]]}]], "/.", 
  RowBox[{"h", "->"}]}]], "Input",
 CellChangeTimes->{{3.836424108255677*^9, 
  3.836424120022444*^9}},ExpressionUUID->"6f129ebd-f796-4997-a70e-\
2c0b675ae04e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]", " ", 
  RowBox[{"Abs", "[", "k", "]"}], "\[Rho]", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"1", "/", "\[Alpha]"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]"}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abs", "[", "k", "]"}], "/", "\[Rho]"}], ")"}], " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]"}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "k", "]"}], "/", "\[Rho]"}], ")"}], 
       RowBox[{"m", "^", "2"}]}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8364222221601877`*^9, 3.8364222604561863`*^9}, {
  3.836422319671983*^9, 3.836422368902877*^9}, {3.836422443496518*^9, 
  3.8364224538321867`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"c36a8101-6975-4031-9451-8b4fa685ad77"],

Cell[BoxData[
 RowBox[{"\[Alpha]", " ", "\[Rho]", " ", 
  RowBox[{"Abs", "[", "k", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Pi]"}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}], "\[Rho]"], "+", 
    SqrtBox[
     RowBox[{
      FractionBox["1", "\[Alpha]"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]"}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Abs", "[", "k", "]"}]}], "\[Rho]"]}], ")"}], "2"]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8364224618243275`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"b84c51a2-c67d-4772-86f2-f6c534cd2fe3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", ">", "0"}], " ", "&&", " ", 
    RowBox[{"m", ">", "0"}]}], ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]"}], "+", 
           RowBox[{"2", 
            RowBox[{"(", "\[Kappa]", ")"}], " ", 
            RowBox[{"m", "^", "2"}]}]}], ")"}], "2"]}]], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]"}], "+", 
        RowBox[{"2", 
         RowBox[{"(", "\[Kappa]", ")"}], 
         RowBox[{"m", "^", "2"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.836422467032967*^9, 3.836422504720828*^9}, {
  3.8364225354977026`*^9, 3.8364225946713486`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"0dd926e8-ee4b-475e-91e0-7259aaf01604"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox["m", "2"], " ", "\[Alpha]", " ", "\[Kappa]"}]], "-", 
   FractionBox["\[Pi]", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "4"], " ", "\[Alpha]"}], ")"}], " ", 
     SuperscriptBox["\[Kappa]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["m", "6"], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox["\[Kappa]", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Kappa]"], "]"}], "4"],
    SeriesData[$CellContext`\[Kappa], 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Kappa], 
   DirectedInfinity[1], {
   Rational[1, 4] $CellContext`m^(-2)/$CellContext`\[Alpha], 
    Rational[-1, 4] $CellContext`m^(-4) Pi/$CellContext`\[Alpha], 
    Rational[1, 64] $CellContext`m^(-6) $CellContext`\[Alpha]^(-2) (-1 + 
     16 Pi^2 $CellContext`\[Alpha])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8364225052621975`*^9, {3.836422572584152*^9, 3.836422594981063*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"173d5b4b-4858-45be-b823-f50a24951cae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", ">", "0"}], " ", "&&", " ", 
     RowBox[{"m", ">", "0"}], " ", "&&", " ", 
     RowBox[{"\[Rho]", ">", "0"}]}], ",", 
    RowBox[{"\[Omega]sol", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Alpha]", " ", 
        RowBox[{"Abs", "[", "k", "]"}], "\[Rho]", "*", 
        RowBox[{"(", 
         RowBox[{"\[Rho]", "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"m", "^", "2"}], "\[Alpha]", "*", 
            RowBox[{"Abs", "[", "k", "]"}]}], ")"}]}], ")"}]}], ")"}], 
      RowBox[{"1", "/", "4"}]], "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.836422701240617*^9, 3.8364227526087437`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"57850a7d-4896-497e-9be2-6a1f97a939c0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Abs", "[", "k", "]"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox[
     SuperscriptBox["\[Rho]", "2"], 
     SuperscriptBox["m", "2"]]]}]]], "Output",
 CellChangeTimes->{{3.8364227325734897`*^9, 3.8364227529057474`*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"b8e84ad0-9a89-4fe8-a569-a8db5c73c67d"]
}, Open  ]],

Cell["The other two SU(2) currents", "Text",
 CellChangeTimes->{{3.7647681973981524`*^9, 
  3.7647682058745418`*^9}},ExpressionUUID->"b9813d5f-84ac-4010-a332-\
c39838db0aa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"globalJ01", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ11", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ21", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ02", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ12", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ22", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7647682126065874`*^9, 3.764768348756976*^9}, {
  3.7647684575975533`*^9, 3.76476864564738*^9}, {3.764771952815545*^9, 
  3.764772046794465*^9}, {3.7647722358616266`*^9, 3.7647722548748817`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ01", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ11", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ21", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ02", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ12", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ22", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7647686616184807`*^9, 3.764768792322881*^9}, {
  3.7647689296981864`*^9, 3.764768964258752*^9}, {3.764769070625948*^9, 
  3.7647691409697127`*^9}, {3.764769191098621*^9, 3.764769199651978*^9}, {
  3.7647694495269084`*^9, 3.76476953070951*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228380149*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"c27a3dab-38e6-4d5c-826e-d2bc86f72826"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228385529*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"efa3e746-018b-469d-a157-7a21e27d611b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228393071*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"7023c702-9e6d-4269-8489-d3729e2add8c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.836420228398022*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"5ac9f9a5-cdf9-4617-b739-1dd3ef955a4e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.8364202284030485`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"23c3657d-1e3c-4f57-81da-d60e10ccd6fb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418286421237*^9, 3.8364202284081483`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"864d9b66-1039-4943-9214-7cddae616bd0"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{1912, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (2020\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8006536f-bfe6-44a1-a08c-a0e4afdf9f4c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 164, 3, 34, "Text",ExpressionUUID->"e3902a66-9888-4e6b-bb77-91554254df51"],
Cell[CellGroupData[{
Cell[747, 27, 376, 10, 28, "Input",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],
Cell[1126, 39, 637, 15, 49, "Output",ExpressionUUID->"dfb2f59d-b556-4e70-b8ab-c08ff691e07e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1800, 59, 450, 12, 28, "Input",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],
Cell[2253, 73, 684, 16, 50, "Output",ExpressionUUID->"be5ba1ac-2227-4889-8e72-1057ed62bec1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2974, 94, 399, 11, 28, "Input",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],
Cell[3376, 107, 654, 16, 49, "Output",ExpressionUUID->"f0abb87c-0105-4fd8-819f-5dfec85c262b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4067, 128, 394, 10, 28, "Input",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],
Cell[4464, 140, 612, 13, 32, "Output",ExpressionUUID->"68ba68db-ed48-4238-9afc-6624c0cca911"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5113, 158, 174, 2, 28, "Input",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],
Cell[5290, 162, 585, 13, 32, "Output",ExpressionUUID->"3d646414-f4b8-4875-9282-910ba640b9ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5912, 180, 419, 11, 28, "Input",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],
Cell[6334, 193, 336, 9, 32, "Output",ExpressionUUID->"555461a0-8076-4fea-b43a-423c8351a253"]
}, Open  ]],
Cell[6685, 205, 155, 3, 34, "Text",ExpressionUUID->"b10878f8-e98f-41d9-95ba-b1c4337b098f"],
Cell[CellGroupData[{
Cell[6865, 212, 400, 9, 28, "Input",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],
Cell[7268, 223, 595, 12, 38, "Output",ExpressionUUID->"64fc74ab-2d1a-45a7-9347-ea3e1c293a5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7900, 240, 420, 10, 28, "Input",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],
Cell[8323, 252, 622, 13, 38, "Output",ExpressionUUID->"40b65959-9431-462c-a473-046d630c4973"]
}, Open  ]],
Cell[8960, 268, 169, 3, 34, "Text",ExpressionUUID->"f4bdb04e-843a-41d8-a450-640621fbd03b"],
Cell[9132, 273, 855, 20, 28, "Input",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],
Cell[9990, 295, 899, 21, 28, "Input",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],
Cell[10892, 318, 901, 21, 28, "Input",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],
Cell[11796, 341, 935, 21, 28, "Input",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],
Cell[12734, 364, 899, 21, 28, "Input",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],
Cell[13636, 387, 851, 20, 28, "Input",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],
Cell[14490, 409, 929, 21, 28, "Input",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],
Cell[15422, 432, 899, 21, 28, "Input",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],
Cell[16324, 455, 900, 21, 28, "Input",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],
Cell[17227, 478, 174, 3, 34, "Text",ExpressionUUID->"bfce1e17-54cc-4857-bcab-2547bb13be46"],
Cell[CellGroupData[{
Cell[17426, 485, 5801, 154, 219, "Input",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],
Cell[23230, 641, 797, 16, 21, "Message",ExpressionUUID->"fd71f181-6046-47a2-a05b-053d7b2eafee"]
}, Open  ]],
Cell[24042, 660, 326, 7, 34, "Text",ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-7add71c23fc4"],
Cell[CellGroupData[{
Cell[24393, 671, 6061, 156, 238, "Input",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],
Cell[30457, 829, 6791, 207, 244, "Output",ExpressionUUID->"79bc6380-e2b9-42ab-ad91-043068ed8e61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37285, 1041, 1800, 50, 48, "Input",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],
Cell[39088, 1093, 821, 22, 49, "Output",ExpressionUUID->"cd769d88-e506-43e2-9eb8-75694bb562ea"]
}, Open  ]],
Cell[39924, 1118, 2675, 84, 238, "Input",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],
Cell[CellGroupData[{
Cell[42624, 1206, 2477, 68, 48, "Input",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],
Cell[45104, 1276, 1507, 41, 73, "Output",ExpressionUUID->"b63289b0-a2df-4d5d-a2da-c11657213063"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46648, 1322, 1129, 28, 32, "Input",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],
Cell[47780, 1352, 6395, 162, 145, "Output",ExpressionUUID->"1cf80c6a-d250-4d39-98ff-c59f7c0f711d"]
}, Open  ]],
Cell[54190, 1517, 1328, 37, 49, "Input",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],
Cell[CellGroupData[{
Cell[55543, 1558, 1238, 35, 49, "Input",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],
Cell[56784, 1595, 1916, 57, 82, "Output",ExpressionUUID->"b2721d8e-8294-491a-8b8d-68a3d4cdaae2"]
}, Open  ]],
Cell[58715, 1655, 1938, 58, 84, "Input",ExpressionUUID->"6f129ebd-f796-4997-a70e-2c0b675ae04e"],
Cell[CellGroupData[{
Cell[60678, 1717, 1004, 29, 39, "Input",ExpressionUUID->"c36a8101-6975-4031-9451-8b4fa685ad77"],
Cell[61685, 1748, 813, 25, 60, "Output",ExpressionUUID->"b84c51a2-c67d-4772-86f2-f6c534cd2fe3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62535, 1778, 1047, 31, 39, "Input",ExpressionUUID->"0dd926e8-ee4b-475e-91e0-7259aaf01604"],
Cell[63585, 1811, 1390, 38, 56, "Output",ExpressionUUID->"173d5b4b-4858-45be-b823-f50a24951cae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65012, 1854, 850, 23, 32, "Input",ExpressionUUID->"57850a7d-4896-497e-9be2-6a1f97a939c0"],
Cell[65865, 1879, 547, 17, 82, "Output",ExpressionUUID->"b8e84ad0-9a89-4fe8-a569-a8db5c73c67d"]
}, Open  ]],
Cell[66427, 1899, 174, 3, 34, "Text",ExpressionUUID->"b9813d5f-84ac-4010-a332-c39838db0aa9"],
Cell[66604, 1904, 4224, 108, 124, "Input",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],
Cell[CellGroupData[{
Cell[70853, 2016, 4250, 96, 124, "Input",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],
Cell[75106, 2114, 553, 8, 32, "Output",ExpressionUUID->"c27a3dab-38e6-4d5c-826e-d2bc86f72826"],
Cell[75662, 2124, 1069, 26, 88, "Output",ExpressionUUID->"efa3e746-018b-469d-a157-7a21e27d611b"],
Cell[76734, 2152, 1133, 27, 88, "Output",ExpressionUUID->"7023c702-9e6d-4269-8489-d3729e2add8c"],
Cell[77870, 2181, 553, 8, 32, "Output",ExpressionUUID->"5ac9f9a5-cdf9-4617-b739-1dd3ef955a4e"],
Cell[78426, 2191, 1100, 27, 88, "Output",ExpressionUUID->"23c3657d-1e3c-4f57-81da-d60e10ccd6fb"],
Cell[79529, 2220, 1164, 28, 88, "Output",ExpressionUUID->"864d9b66-1039-4943-9214-7cddae616bd0"]
}, Open  ]]
}
]
*)



==> solution_correct_original.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78755,       2129]
NotebookOptionsPosition[     72702,       2028]
NotebookOutlinePosition[     73114,       2045]
CellTagsIndexPosition[     73071,       2042]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Definitions of T^(a)", "Text",
 CellChangeTimes->{{3.7598954715918674`*^9, 
  3.759895482245122*^9}},ExpressionUUID->"e3902a66-9888-4e6b-bb77-\
91554254df51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718029126406`*^9, 3.7597718434169917`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597718441342983`*^9, 3.759821539400388*^9, 3.759889924412165*^9, {
   3.7598909852678776`*^9, 3.7598909916841865`*^9}, 3.759891076539897*^9, 
   3.7598982390725727`*^9, 3.7606162295652723`*^9, 3.7646612792148743`*^9, 
   3.764661608880104*^9, 3.7646885212536507`*^9, 3.76476804071121*^9, 
   3.8364188649900618`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"aaad2989-0ac6-4fe7-b927-262a1d3be9aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597718610163374`*^9, 3.7597718647455516`*^9}, {
  3.759771909537417*^9, 3.7597719099376774`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759771912067844*^9, 3.7598215395012608`*^9, 3.759889924592688*^9, {
   3.7598909854435406`*^9, 3.7598909918287983`*^9}, 3.759891077671403*^9, 
   3.759898239163266*^9, 3.760616229748781*^9, 3.764661279281701*^9, 
   3.7646616089638834`*^9, 3.7646885213503933`*^9, 3.7647680408588247`*^9, 
   3.8364188651181793`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e9221bcd-ae3e-4110-aac4-7aa0a530b4eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.7597719198083925`*^9, 3.7597719293212714`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719298832855`*^9, 3.759821539579343*^9, 3.7598899246106405`*^9, {
   3.759890985461398*^9, 3.7598909918437915`*^9}, 3.759891077875821*^9, 
   3.759898239180972*^9, 3.760616229766732*^9, 3.764661279300647*^9, 
   3.7646616089828296`*^9, 3.764688521363396*^9, 3.764768040879759*^9, 
   3.8364188652092957`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"dcc5b18a-7ec5-4f32-9b7d-f965fa5700e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.759771941378761*^9, 3.7597719673763266`*^9}, {
  3.759772100418557*^9, 3.759772101464444*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7597719678260713`*^9, 3.759772102139351*^9, 3.759821539663062*^9, 
   3.7598899246315794`*^9, {3.759890985480349*^9, 3.7598909918617105`*^9}, 
   3.759891077897762*^9, 3.759898239197471*^9, 3.760616229782691*^9, 
   3.7646612793215914`*^9, 3.7646616090067673`*^9, 3.764688521377323*^9, 
   3.7647680408957405`*^9, 3.836418865295745*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"c78eeeab-5a59-4a54-ac47-56548fd8e0a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["id"], "Input",
 CellChangeTimes->{{3.7597721098020597`*^9, 3.759772110008443*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.759772110476286*^9, 3.759821539762431*^9, 3.75988992464554*^9, {
   3.7598909855012913`*^9, 3.7598909918839974`*^9}, 3.7598910779167113`*^9, 
   3.759898239213368*^9, 3.7606162297976503`*^9, 3.7646612793415375`*^9, 
   3.764661609025715*^9, 3.764688521388291*^9, 3.764768040909678*^9, 
   3.8364188653844967`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"36c19cc9-7f3d-4915-bd01-f235c314b193"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.764768082956587*^9, 3.7647680989378967`*^9}, {
  3.764768142828343*^9, 3.7647681467579308`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.764768169587084*^9, 3.8364188654639425`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"8baa8a67-9535-40a6-9de8-7ab2c41103e2"]
}, Open  ]],

Cell["Defining phi", "Text",
 CellChangeTimes->{{3.7598954868647275`*^9, 
  3.75989549832775*^9}},ExpressionUUID->"b10878f8-e98f-41d9-95ba-\
b1c4337b098f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phi", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"i", " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597719783386974`*^9, 3.7597720429923563`*^9}, {
  3.759821509888595*^9, 3.7598215127342176`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7598215160143433`*^9, 3.759821539846613*^9}, 
   3.7598899246666164`*^9, {3.759890985521263*^9, 3.759890991899955*^9}, 
   3.759891077942642*^9, 3.7598982392293267`*^9, 3.7606162298156023`*^9, 
   3.764661279360487*^9, 3.764661609045661*^9, 3.764688521402253*^9, 
   3.764768040925637*^9, 3.836418865544692*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"a3c26e2e-f5d1-4229-a8ff-6c764b864cc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phibar", "=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", "\[Omega]", " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.7597720566822777`*^9, 3.759772070736128*^9}, {
  3.759821523520072*^9, 3.759821523912161*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "i"}], " ", "t", " ", "\[Omega]"}]], " ", "v"}], ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7598215325519457`*^9, 3.759821539929675*^9}, 
   3.7598899246844425`*^9, {3.759890985541185*^9, 3.759890991926848*^9}, 
   3.7598910782674284`*^9, 3.759898239244321*^9, 3.760616229837544*^9, 
   3.7646612793824296`*^9, 3.764661609065609*^9, 3.7646885214162154`*^9, 
   3.764768040939598*^9, 3.836418865627472*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"9c5d6519-17dd-4085-bd4c-9f1ce7644747"]
}, Open  ]],

Cell["Definitions of currents", "Text",
 CellChangeTimes->{{3.7598955023589687`*^9, 
  3.7598955086848516`*^9}},ExpressionUUID->"f4bdb04e-843a-41d8-a450-\
640621fbd03b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J03", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598904693547926`*^9, 3.759890494537569*^9}, {
  3.7598907685484824`*^9, 3.759890785409255*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J13", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597723804799147`*^9, 3.759772387312083*^9}, {
   3.759890509730389*^9, 3.759890514952754*^9}, 3.7598907984043884`*^9, {
   3.759891016545413*^9, 3.7598910211283417`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J23", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T3", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598902660002584`*^9, 3.759890270248533*^9}, {
   3.7598905196350465`*^9, 3.759890546354082*^9}, 3.7598908003228703`*^9, {
   3.759891026530079*^9, 3.7598910267450943`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J01", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7597725153203363`*^9, 3.7597725164166346`*^9}, {
   3.759890552170483*^9, 3.7598905640088563`*^9}, 3.7598908015957985`*^9, {
   3.759891029441186*^9, 3.7598910300808554`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J11", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772676928334*^9, 3.759772700537757*^9}, {
   3.759890567355432*^9, 3.7598905751299715`*^9}, 3.7598908034599247`*^9, {
   3.759891032506024*^9, 3.7598910331205444`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J21", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906208251143`*^9, 3.759890638016657*^9}, 
   3.7598908052034454`*^9, {3.7598910371209407`*^9, 3.7598910378165026`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J02", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
         RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.75977277300832*^9, 3.759772773289542*^9}, {
   3.7598905782499895`*^9, 3.7598906050651207`*^9}, 3.7598908064191937`*^9, {
   3.75989104033657*^9, 3.759891041072587*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J12", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.759772825927412*^9, 3.759772846039477*^9}, {
   3.759890648906679*^9, 3.7598906623373575`*^9}, 3.7598908082669396`*^9, {
   3.759891043017502*^9, 3.7598910436248784`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],

Cell[BoxData[
 RowBox[{
  RowBox[{"J22", "[", 
   RowBox[{
   "A01_", ",", "A02_", ",", "A03_", ",", "A11_", ",", "A12_", ",", "A13_", 
    ",", "A21_", ",", "A22_", ",", "A23_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"2", "*", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"phibar", ".", "T2", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
         RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
         RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7598906712170143`*^9, 3.7598906801446233`*^9}, 
   3.759890809587204*^9, {3.7598909358162594`*^9, 3.7598909379848304`*^9}, {
   3.759891045618416*^9, 3.75989104608149*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],

Cell["Solving the Gauss constraint", "Text",
 CellChangeTimes->{{3.7598955129474883`*^9, 
  3.7598955233647876`*^9}},ExpressionUUID->"bfce1e17-54cc-4857-bcab-\
2547bb13be46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A11", "*", "A22"}], "-", 
           RowBox[{"A12", "*", "A21"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J03", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A21", "*", "A02"}], "-", 
           RowBox[{"A22", "*", "A01"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J13", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A01", "*", "A12"}], "-", 
           RowBox[{"A02", "*", "A11"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J23", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A12", "*", "A23"}], "-", 
           RowBox[{"A13", "*", "A22"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J01", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A22", "*", "A03"}], "-", 
           RowBox[{"A23", "*", "A02"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J11", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A02", "*", "A13"}], "-", 
           RowBox[{"A03", "*", "A12"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J21", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A13", "*", "A21"}], "-", 
           RowBox[{"A11", "*", "A23"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J02", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A23", "*", "A01"}], "-", 
           RowBox[{"A21", "*", "A03"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J12", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A03", "*", "A11"}], "-", 
           RowBox[{"A01", "*", "A13"}]}], ")"}]}], "\[Equal]", 
        RowBox[{"J22", "[", 
         RowBox[{
         "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", 
          ",", "A21", ",", "A22", ",", "A23"}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "A01", ",", "A02", ",", "A03", ",", "A11", ",", "A12", ",", "A13", ",", 
       "A21", ",", "A22", ",", "A23"}], "}"}]}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.759772955769312*^9, 3.7597733218092318`*^9}, {
   3.759890690091078*^9, 3.7598907326100435`*^9}, {3.7598908148284435`*^9, 
   3.7598908925705795`*^9}, {3.7598911468138123`*^9, 
   3.7598911791614757`*^9}, {3.759891385346901*^9, 3.7598915082811437`*^9}, 
   3.7598955843666725`*^9, {3.7599310813966446`*^9, 3.7599310892125807`*^9}, {
   3.7646613557437773`*^9, 3.7646613868527966`*^9}, {3.764681890846936*^9, 
   3.764681901922305*^9}, {3.764682251655208*^9, 3.764682255313424*^9}, 
   3.7646878124314804`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"\:65b9\:7a0b\:5f0f\:306f\:3059\:3079\:3066\:306e\\\"solve\\\"\:5909\
\:6570\:306b\:5bfe\:3057\:3066\:306f\:89e3\:3092\:4e0e\:3048\:306a\:3044\:53ef\
\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 2, 71, 2, 
   16658466289073037360, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7598982398381023`*^9, 3.7606162305406632`*^9, 3.7646612799688597`*^9, {
   3.764661359931566*^9, 3.7646613872307835`*^9}, 3.764661609333891*^9, {
   3.764681891277729*^9, 3.764681902265337*^9}, 3.764682257835677*^9, 
   3.7646878174349365`*^9, 3.7646885216877937`*^9, 3.7647680412789474`*^9, 
   3.8364188659636726`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[71]:=",ExpressionUUID->"9e56106a-f1ed-47ae-ab49-\
3d0c9f1dba3a"]
}, Open  ]],

Cell["\<\
The above has too many solutions. Among the solutions, let\[CloseCurlyQuote]s \
look for solutions where A_2^(1)=A_1^(2)=0.\
\>", "Text",
 CellChangeTimes->{{3.759895593822342*^9, 3.7598956414689064`*^9}, {
  3.7599310519705896`*^9, 
  3.759931052411376*^9}},ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-\
7add71c23fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A11", "*", "A22"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J03", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A22", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J13", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A11"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J23", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A22"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J01", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A22", "*", "A03"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J11", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A03", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J21", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"A11", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J02", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"0", "*", "0"}], "-", 
          RowBox[{"0", "*", "A03"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J12", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A03", "*", "A11"}], "-", 
          RowBox[{"0", "*", "0"}]}], ")"}]}], "\[Equal]", 
       RowBox[{"J22", "[", 
        RowBox[{
        "0", ",", "0", ",", "A03", ",", "A11", ",", "0", ",", "0", ",", "0", 
         ",", "A22", ",", "0"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v", "^", "2"}]}], " ", 
        RowBox[{"(", 
         RowBox[{"A03", "-", 
          RowBox[{"2", "\[Omega]"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", ">", "0"}]}], "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A03", ",", "A11", ",", "A22", ",", "\[Omega]"}], "}"}], ",", 
    "Reals"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7598917697138443`*^9, 3.759891776697157*^9}, {
   3.7599310589102755`*^9, 3.7599310688678503`*^9}, {3.764661269209241*^9, 
   3.764661276579937*^9}, {3.7646615825209394`*^9, 3.764661586706298*^9}, {
   3.764680481299841*^9, 3.7646804988189287`*^9}, {3.764687503029331*^9, 
   3.764687505988969*^9}, {3.764687631875701*^9, 3.764687698302538*^9}, {
   3.7646877325425797`*^9, 3.7646877391243973`*^9}, {3.7646878255879335`*^9, 
   3.7646878350291443`*^9}, 3.7646878770140953`*^9, {3.7646882834477167`*^9, 
   3.764688292314767*^9}, {3.7646883247423987`*^9, 3.764688385312855*^9}, {
   3.7646884781590147`*^9, 3.76468849223029*^9}, {3.7646885390603805`*^9, 
   3.7646886350963316`*^9}, {3.7646886746946173`*^9, 
   3.7646887055757236`*^9}, {3.764688748132992*^9, 3.764688749119867*^9}, {
   3.7646888673282347`*^9, 3.76468887127129*^9}, 3.764689321770967*^9, {
   3.764689588135529*^9, 3.7646895947610154`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], "k"], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           RowBox[{"-", 
             FractionBox["\[Rho]", "k"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", "<", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{
             SqrtBox[
              RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
           SqrtBox[
            RowBox[{"k", " ", "\[Rho]"}]]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A03", "\[Rule]", 
      TemplateBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
             SuperscriptBox["v", "2"]}], "k"]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A11", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          SqrtBox[
           RowBox[{"2", " ", "\[Pi]"}]], " ", 
          SqrtBox[
           FractionBox["\[Rho]", "k"]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"A22", "\[Rule]", 
      TemplateBox[{
        FractionBox[
         RowBox[{
           SqrtBox[
            RowBox[{"2", " ", "\[Pi]"}]], " ", "\[Rho]"}], 
         SqrtBox[
          RowBox[{"k", " ", "\[Rho]"}]]], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}], ",", 
     RowBox[{"\[Omega]", "\[Rule]", 
      TemplateBox[{
        RowBox[{
          RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
               SuperscriptBox["v", "2"]}], "k"]}], "+", 
          FractionBox["\[Rho]", 
           RowBox[{"2", " ", 
             SuperscriptBox["v", "2"]}]]}], 
        RowBox[{
          RowBox[{"k", ">", "0"}], "&&", 
          RowBox[{"\[Rho]", ">", "0"}]}]},
       "ConditionalExpression"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.764688347334144*^9, {3.7646883821447697`*^9, 3.7646884015094495`*^9}, {
   3.764688494260475*^9, 3.7646885449925594`*^9}, {3.7646886024680047`*^9, 
   3.7646886387325215`*^9}, {3.764688702853135*^9, 3.764688706355938*^9}, 
   3.764688777416666*^9, 3.764688893691498*^9, 3.764689341089978*^9, 
   3.764689595579668*^9, 3.7647680415562053`*^9, 3.836418866073377*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"62f4f08b-ec31-4fad-ab29-0c424f3a90ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"phibar", ".", "phi"}], ")"}], "^", "2"}], "*", "phi"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7646885118995247`*^9, 3.7646885156634474`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"i", " ", "t", " ", "\[Omega]"}]], " ", "v", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A03", "2"]}], "+", 
      SuperscriptBox["A11", "2"], "+", 
      SuperscriptBox["A22", "2"], "+", 
      RowBox[{
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{"4", " ", "A03", " ", "\[Omega]"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7646885158389297`*^9, 3.764688521800531*^9}, 
   3.764768041593107*^9, 3.8364188661985683`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"113cb410-47f7-4064-afe6-4b6fd382e600"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A03sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "2"}], "\[Pi]", " ", 
    RowBox[{
     RowBox[{"v", "^", "2"}], "/", 
     RowBox[{"Abs", "[", "k", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A11sol", "[", "v_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"\[Rho]", "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A22sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"\[Rho]", "/", 
       RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}], "*", 
    RowBox[{"Sign", "[", "k", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A01sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A02sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A12sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A13sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A21sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A23sol", "[", "v_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]sol", "[", "v_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", 
      RowBox[{"Abs", "[", "k", "]"}]}]}], "+", 
    RowBox[{"\[Rho]", "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"v", "^", "2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phisol", "[", "v_", "]"}], ":=", 
   RowBox[{"v", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"i", " ", 
      RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phibarsol", "[", "v_", "]"}], ":=", 
  RowBox[{"v", "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "i"}], " ", 
     RowBox[{"\[Omega]sol", "[", "v", "]"}], " ", "t"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.764689941410122*^9, 3.764690119483002*^9}, {
  3.7646903089658823`*^9, 3.764690352762189*^9}, {3.7646904410639305`*^9, 
  3.764690443546023*^9}, {3.76476839125935*^9, 3.7647684385945063`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h", "^", "2"}], "/", "4"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"phibarsol", "[", "v", "]"}], ".", 
       RowBox[{"phisol", "[", "v", "]"}]}], ")"}], "^", "2"}], "*", 
    RowBox[{"phisol", "[", "v", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I", "*", 
       RowBox[{"\[Omega]sol", "[", "v", "]"}], "*", "id"}], "-", 
      RowBox[{"I", "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A03sol", "[", "v", "]"}], "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"A11sol", "[", "v", "]"}], "*", "T1"}], "-", 
      RowBox[{"I", "*", "0", "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], "*", "0", "*", "T1"}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"A22sol", "[", "v", "]"}], "*", "T2"}], "-", 
      RowBox[{"I", "*", "0", "*", "T3"}]}], ")"}], ".", 
    RowBox[{"phisol", "[", "v", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.764690136244231*^9, 3.764690176047557*^9}, {
  3.764690358368362*^9, 3.764690372924408*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Rho]", 
          RowBox[{"2", " ", 
           SuperscriptBox["v", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox["v", "2"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["v", "8"]}], "-", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"Abs", "[", "k", "]"}]}]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7646901492735806`*^9, 3.7646901770345755`*^9}, 
   3.7646903740055676`*^9, 3.764690461312112*^9, 3.764768041658596*^9, 
   3.8364188663103375`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"948ae676-b63b-491a-9699-396ae28af52c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["v", "8"]}], "-", 
        SuperscriptBox["\[Rho]", "2"]}], ")"}], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["v", "4"], " ", "\[Rho]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Sign", "[", "k", "]"}], "2"]}], ")"}]}]}], "\[Equal]", 
    "0"}], ",", "v", ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.7646902123536844`*^9, 3.764690277087731*^9}, {
  3.764690398999295*^9, 3.7646904313028116`*^9}, {3.7646904697424483`*^9, 
  3.7646904789579763`*^9}, {3.764690647879426*^9, 3.7646906626278887`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
                 RowBox[{
                   SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]]}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", ">", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              FractionBox[
               RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
               RowBox[{
                 SuperscriptBox["h", "2"], " ", "k"}]], "+", 
              SqrtBox[
               FractionBox[
                RowBox[{
                  RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], 
                RowBox[{
                  SuperscriptBox["h", "4"], " ", 
                  SuperscriptBox["k", "2"]}]]]}], ")"}], 
          RowBox[{"1", "/", "4"}]]}], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     TemplateBox[{
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
             RowBox[{
               SuperscriptBox["h", "2"], " ", "k"}]], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
                RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], 
              RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["k", "2"]}]]]}], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       RowBox[{"k", "<", "0"}]},
      "ConditionalExpression"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7646902162131786`*^9, 3.7646902255215955`*^9}, {
   3.764690258017257*^9, 3.76469027757755*^9}, 3.7646903996252327`*^9, 
   3.7646904794327955`*^9, {3.7646906566163797`*^9, 3.7646906629885926`*^9}, 
   3.7647680417044716`*^9, 3.836418866396268*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"7f7a1ec9-142b-40c9-9ccb-9af109b123ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"vfinal", "[", "\[Rho]_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}], "+", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["h", "4"], " ", 
        SuperscriptBox["k", "2"]}]]]}], ")"}], 
   RowBox[{"1", "/", "4"}]]}]], "Input",
 CellChangeTimes->{{3.764691619168131*^9, 3.7646916225104833`*^9}, {
  3.7647690449199944`*^9, 3.7647690612741065`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]sol", "[", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}], "+", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["h", "4"], " ", 
        SuperscriptBox["k", "2"]}]]]}], ")"}], 
   RowBox[{"1", "/", "4"}]], "]"}]], "Input",
 CellChangeTimes->{{3.7646916301361313`*^9, 3.7646916563013797`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],

Cell[BoxData[
 RowBox[{
  FractionBox["\[Rho]", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["k", "2"]}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}]]}]], "-", 
  FractionBox[
   RowBox[{"\[Pi]", " ", 
    SqrtBox[
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["k", "2"]}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        RowBox[{"Abs", "[", "k", "]"}]}]]}]]}], 
   RowBox[{"Abs", "[", "k", "]"}]]}]], "Output",
 CellChangeTimes->{3.7646916582150393`*^9, 3.7647680417762794`*^9, 
  3.8364188665112596`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"78703fbb-d7cb-4b63-8daf-9c022802e594"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox["\[Rho]", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], 
         RowBox[{
          SuperscriptBox["h", "4"], " ", 
          SuperscriptBox["k", "2"]}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"Abs", "[", "k", "]"}]}]]}]]}]], "-", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], 
         RowBox[{
          SuperscriptBox["h", "4"], " ", 
          SuperscriptBox["k", "2"]}]]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
        RowBox[{
         SuperscriptBox["h", "2"], " ", 
         RowBox[{"Abs", "[", "k", "]"}]}]]}]]}], 
    RowBox[{"Abs", "[", "k", "]"}]]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[90]:=",ExpressionUUID->"efba1bc3-5aaa-46c6-be5b-ff2f1700d689"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "2"], " ", "\[Pi]", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Rho]", "2"]}], 
      RowBox[{
       SuperscriptBox["h", "4"], " ", 
       SuperscriptBox["k", "2"]}]]], " ", 
    RowBox[{"Abs", "[", "k", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", "\[Rho]", " ", 
    SuperscriptBox[
     RowBox[{"Abs", "[", "k", "]"}], "2"]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Abs", "[", "k", "]"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", "\[Rho]"}], 
       SuperscriptBox["h", "2"]]}], "+", 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h", "2"], " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], 
        RowBox[{
         SuperscriptBox["h", "4"], " ", 
         SuperscriptBox["k", "2"]}]]], " ", 
      RowBox[{"Abs", "[", "k", "]"}]}]}]]}]]], "Output",
 CellChangeTimes->{3.764691660765217*^9, 3.7647680419827275`*^9, 
  3.8364188665935125`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"930283d8-22e7-44a7-9a3d-0378b05ecc48"]
}, Open  ]],

Cell["The other two SU(2) currents", "Text",
 CellChangeTimes->{{3.7647681973981524`*^9, 
  3.7647682058745418`*^9}},ExpressionUUID->"b9813d5f-84ac-4010-a332-\
c39838db0aa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"globalJ01", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"I", "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ11", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ21", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phi", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phi"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ02", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "\[Omega]", "*", "id"}], "-", 
        RowBox[{"I", "*", "A01", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A02", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A03", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ12", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A11", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A12", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A13", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"globalJ22", "[", 
    RowBox[{
    "phi_", ",", "phibar_", ",", "\[Omega]_", ",", "A01_", ",", "A02_", ",", 
     "A03_", ",", "A11_", ",", "A12_", ",", "A13_", ",", "A21_", ",", "A22_", 
     ",", "A23_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "*", "I", "*", 
     RowBox[{"phibar", ".", "Eps", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "A21", "*", "T1"}], "-", 
        RowBox[{"I", "*", "A22", "*", "T2"}], "-", 
        RowBox[{"I", "*", "A23", "*", "T3"}]}], ")"}], ".", "phibar"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7647682126065874`*^9, 3.764768348756976*^9}, {
  3.7647684575975533`*^9, 3.76476864564738*^9}, {3.764771952815545*^9, 
  3.764772046794465*^9}, {3.7647722358616266`*^9, 3.7647722548748817`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ01", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ11", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ21", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ02", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ12", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"globalJ22", "[", 
   RowBox[{
    RowBox[{"phisol", "[", "v", "]"}], ",", 
    RowBox[{"phibarsol", "[", "v", "]"}], ",", 
    RowBox[{"\[Omega]sol", "[", "v", "]"}], ",", 
    RowBox[{"A01sol", "[", "v", "]"}], ",", 
    RowBox[{"A02sol", "[", "v", "]"}], ",", 
    RowBox[{"A03sol", "[", "v", "]"}], ",", 
    RowBox[{"A11sol", "[", "v", "]"}], ",", 
    RowBox[{"A12sol", "[", "v", "]"}], ",", 
    RowBox[{"A13sol", "[", "v", "]"}], ",", 
    RowBox[{"A21sol", "[", "v", "]"}], ",", 
    RowBox[{"A22sol", "[", "v", "]"}], ",", 
    RowBox[{"A23sol", "[", "v", "]"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7647686616184807`*^9, 3.764768792322881*^9}, {
  3.7647689296981864`*^9, 3.764768964258752*^9}, {3.764769070625948*^9, 
  3.7647691409697127`*^9}, {3.764769191098621*^9, 3.764769199651978*^9}, {
  3.7647694495269084`*^9, 3.76476953070951*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.836418866701868*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"602e8b70-7ec9-4a03-bcb9-a7c41f867b0e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667068844`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"32b02004-d6eb-4953-ad54-97e3dd5168ef"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"i", " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"\[Rho]", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox["v", "4"]}], 
         RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
     SuperscriptBox["v", "2"]]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667108545`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"d23727d7-a09b-4bc8-9058-767924216d7e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667138352`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"3af95379-2122-41be-8325-4d00ddcd688e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667178555`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"078a9973-fadd-488a-ad54-5d68afd14f69"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"i", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"\[Rho]", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["v", "4"]}], 
          RowBox[{"Abs", "[", "k", "]"}]]}], ")"}]}], 
      SuperscriptBox["v", "2"]]}]], " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["v", "2"], " ", 
   SqrtBox["\[Rho]"], " ", 
   RowBox[{"Sign", "[", "k", "]"}]}], 
  SqrtBox[
   RowBox[{"Abs", "[", "k", "]"}]]]], "Output",
 CellChangeTimes->{{3.764768738877164*^9, 3.7647687601276484`*^9}, 
   3.7647687928223934`*^9, {3.7647689534031267`*^9, 3.7647689650054736`*^9}, {
   3.764769116280063*^9, 3.7647691417688723`*^9}, 3.7647691998819265`*^9, 
   3.764769498449335*^9, 3.764769531393221*^9, {3.7647719714691377`*^9, 
   3.7647719756893187`*^9}, 3.764772006374318*^9, 3.7647720495838165`*^9, 
   3.7647722571811404`*^9, 3.8364188667228117`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"33afe05f-d54a-47d6-b61f-e1bdf44d6e57"]
}, Open  ]]
},
WindowSize->{1368, 829},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (2020\:5e744\:67088\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4f09297e-51c4-4bc6-9e00-d0b83b92fa86"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 164, 3, 34, "Text",ExpressionUUID->"e3902a66-9888-4e6b-bb77-91554254df51"],
Cell[CellGroupData[{
Cell[747, 27, 377, 10, 28, "Input",ExpressionUUID->"22a69499-8388-4f82-b94c-43e7c7cc0b67"],
Cell[1127, 39, 640, 15, 49, "Output",ExpressionUUID->"aaad2989-0ac6-4fe7-b927-262a1d3be9aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1804, 59, 451, 12, 28, "Input",ExpressionUUID->"bc186875-de1e-41d4-a501-1734ffc25d7e"],
Cell[2258, 73, 685, 16, 50, "Output",ExpressionUUID->"e9221bcd-ae3e-4110-aac4-7aa0a530b4eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2980, 94, 400, 11, 28, "Input",ExpressionUUID->"f7522c7e-e10d-473f-b127-7d386754065e"],
Cell[3383, 107, 657, 16, 49, "Output",ExpressionUUID->"dcc5b18a-7ec5-4f32-9b7d-f965fa5700e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4077, 128, 395, 10, 28, "Input",ExpressionUUID->"86706ea2-260c-4ac2-92e0-870e5513ec2f"],
Cell[4475, 140, 611, 13, 32, "Output",ExpressionUUID->"c78eeeab-5a59-4a54-ac47-56548fd8e0a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5123, 158, 175, 2, 28, "Input",ExpressionUUID->"a91b9952-eabe-4ff3-887f-f662fc539774"],
Cell[5301, 162, 588, 13, 32, "Output",ExpressionUUID->"36c19cc9-7f3d-4915-bd01-f235c314b193"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5926, 180, 420, 11, 28, "Input",ExpressionUUID->"6c065336-4121-44f9-a7c6-0d35666728e1"],
Cell[6349, 193, 337, 9, 32, "Output",ExpressionUUID->"8baa8a67-9535-40a6-9de8-7ab2c41103e2"]
}, Open  ]],
Cell[6701, 205, 155, 3, 34, "Text",ExpressionUUID->"b10878f8-e98f-41d9-95ba-b1c4337b098f"],
Cell[CellGroupData[{
Cell[6881, 212, 401, 9, 28, "Input",ExpressionUUID->"d82ad963-e3c9-4e5f-a727-2db2999c86cf"],
Cell[7285, 223, 596, 12, 38, "Output",ExpressionUUID->"a3c26e2e-f5d1-4229-a8ff-6c764b864cc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7918, 240, 421, 10, 28, "Input",ExpressionUUID->"4a72ec60-fec0-4edf-8606-07d6a448687b"],
Cell[8342, 252, 621, 13, 38, "Output",ExpressionUUID->"9c5d6519-17dd-4085-bd4c-9f1ce7644747"]
}, Open  ]],
Cell[8978, 268, 169, 3, 34, "Text",ExpressionUUID->"f4bdb04e-843a-41d8-a450-640621fbd03b"],
Cell[9150, 273, 856, 20, 28, "Input",ExpressionUUID->"b0c0481e-5d38-49cb-b283-203f8199624c"],
Cell[10009, 295, 899, 21, 28, "Input",ExpressionUUID->"098ff3af-e9bb-4de9-aa15-28c0f6d05cb0"],
Cell[10911, 318, 901, 21, 28, "Input",ExpressionUUID->"3c4214f1-d951-4818-89bf-a190ea2afe12"],
Cell[11815, 341, 935, 21, 28, "Input",ExpressionUUID->"bf74ddeb-8f43-48e3-a56e-7f1e35855595"],
Cell[12753, 364, 899, 21, 28, "Input",ExpressionUUID->"728b9894-e395-4145-8fd4-fc82ca7b9ff9"],
Cell[13655, 387, 851, 20, 28, "Input",ExpressionUUID->"675ecf50-edb5-444a-a0f1-f40a33299441"],
Cell[14509, 409, 929, 21, 28, "Input",ExpressionUUID->"55fdaadf-9e55-420f-aa90-e52bba94697a"],
Cell[15441, 432, 899, 21, 28, "Input",ExpressionUUID->"7d8d7677-5c74-4e40-9e86-3706875c0383"],
Cell[16343, 455, 900, 21, 28, "Input",ExpressionUUID->"0816f84f-0f42-40b6-81e1-fea59ff5ced2"],
Cell[17246, 478, 174, 3, 34, "Text",ExpressionUUID->"bfce1e17-54cc-4857-bcab-2547bb13be46"],
Cell[CellGroupData[{
Cell[17445, 485, 5801, 154, 219, "Input",ExpressionUUID->"cd1fad91-946f-423b-98be-3fa0205381d4"],
Cell[23249, 641, 797, 16, 21, "Message",ExpressionUUID->"9e56106a-f1ed-47ae-ab49-3d0c9f1dba3a"]
}, Open  ]],
Cell[24061, 660, 326, 7, 34, "Text",ExpressionUUID->"2471cfb9-c38a-4ef1-ade7-7add71c23fc4"],
Cell[CellGroupData[{
Cell[24412, 671, 6061, 156, 238, "Input",ExpressionUUID->"f40db5a9-3a13-4e5e-a16d-2195f5df8f2c"],
Cell[30476, 829, 6789, 207, 244, "Output",ExpressionUUID->"62f4f08b-ec31-4fad-ab29-0c424f3a90ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37302, 1041, 1800, 50, 48, "Input",ExpressionUUID->"132f4800-cafe-4b3f-91df-4931131dd3d0"],
Cell[39105, 1093, 821, 22, 49, "Output",ExpressionUUID->"113cb410-47f7-4064-afe6-4b6fd382e600"]
}, Open  ]],
Cell[39941, 1118, 2675, 84, 238, "Input",ExpressionUUID->"9daa1e5a-98c0-4dfb-9a29-965ce7d2d6e4"],
Cell[CellGroupData[{
Cell[42641, 1206, 2334, 64, 67, "Input",ExpressionUUID->"a2478e85-abbc-4f46-ad4f-65b0af798a5a"],
Cell[44978, 1272, 1368, 38, 73, "Output",ExpressionUUID->"948ae676-b63b-491a-9699-396ae28af52c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46383, 1315, 912, 23, 32, "Input",ExpressionUUID->"7d5b77f1-3bdb-4e57-a1d7-29aab3162c8b"],
Cell[47298, 1340, 4331, 115, 145, "Output",ExpressionUUID->"7f7a1ec9-142b-40c9-9ccb-9af109b123ee"]
}, Open  ]],
Cell[51644, 1458, 976, 28, 61, "Input",ExpressionUUID->"366f904a-704b-4b6e-ab72-dc39615f6634"],
Cell[CellGroupData[{
Cell[52645, 1490, 900, 26, 61, "Input",ExpressionUUID->"8f586dbe-fa4f-4729-9cb7-8ec7a631df1d"],
Cell[53548, 1518, 1598, 49, 98, "Output",ExpressionUUID->"78703fbb-d7cb-4b63-8daf-9c022802e594"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55183, 1572, 1603, 49, 103, "Input",ExpressionUUID->"efba1bc3-5aaa-46c6-be5b-ff2f1700d689"],
Cell[56789, 1623, 1762, 55, 105, "Output",ExpressionUUID->"930283d8-22e7-44a7-9a3d-0378b05ecc48"]
}, Open  ]],
Cell[58566, 1681, 174, 3, 34, "Text",ExpressionUUID->"b9813d5f-84ac-4010-a332-c39838db0aa9"],
Cell[58743, 1686, 4220, 107, 124, "Input",ExpressionUUID->"6ccfb232-701d-47fd-a2b8-e2c8d8ac59a6"],
Cell[CellGroupData[{
Cell[62988, 1797, 4246, 95, 124, "Input",ExpressionUUID->"a41112bc-a31f-461e-9026-8f5225dc4822"],
Cell[67237, 1894, 527, 7, 32, "Output",ExpressionUUID->"602e8b70-7ec9-4a03-bcb9-a7c41f867b0e"],
Cell[67767, 1903, 1045, 25, 88, "Output",ExpressionUUID->"32b02004-d6eb-4953-ad54-97e3dd5168ef"],
Cell[68815, 1930, 1109, 26, 88, "Output",ExpressionUUID->"d23727d7-a09b-4bc8-9058-767924216d7e"],
Cell[69927, 1958, 533, 8, 32, "Output",ExpressionUUID->"3af95379-2122-41be-8325-4d00ddcd688e"],
Cell[70463, 1968, 1078, 27, 88, "Output",ExpressionUUID->"078a9973-fadd-488a-ad54-5d68afd14f69"],
Cell[71544, 1997, 1142, 28, 88, "Output",ExpressionUUID->"33afe05f-d54a-47d6-b61f-e1bdf44d6e57"]
}, Open  ]]
}
]
*)


